The Landscape of Composite Higgs Models

We classify all different composite Higgs models (CHMs) characterised by the coset space $\mathcal{G}/\cal{H}$ of compact semi-simple Lie groups $\mathcal{G}$ and $\mathcal{H}$ involving up to 13 Nambu-Goldstone bosons (NGBs), together with mild phenomenological constraints. As a byproduct of this work, we prove several simple yet, to the best of our knowledge, mostly unknown results: (1) Under certain conditions, a given set of massless scalars can be UV completed into a CHM in which they arise as NGBs; (2) The set of all CHMs with a fixed number of NGBs is finite, and in particular there are 642 of them with up to 13 massless scalars (factoring out models that differ by extra $U(1)$'s); (3) Any scalar representation of the Standard Model group can be realised within a CHM; (4) Certain symmetries of the scalar sector allowed from the IR perspective are never realised within CHMs. On top of this, we make a simple statistical analysis of the landscape of CHMs, determining the frequency of models with scalar singlets, doublets, triplets and other multiplets of the custodial group as well as their multiplicity. We also count the number of models with a symmetric coset.

==> anc/Landscape_CHM.txt <==
Landscape={{{"SO5"},{"SU2","SU2"},{{{2,-2},{-1,2}}},{{{2}},{{2}}},{{1,1},{1,0}},{{{{1},{1}},1}},{{1,0},{0,1}},{{{2,2},1}}},{{"SU4"},{"SO5"},{{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2,-2},{-1,2}}},{{0,1,0},{1,0,1}},{{{{1,0}},1}},{{1,1},{1,0}},{{{1,1},1},{{2,2},1}}},{{"SU4"},{"SU2","SU2","U1"},{{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{}},{{0,0,1},{1,0,0},{-1,-2,-1}},{{{{1},{1},-2},1},{{{1},{1},2},1}},{{1,0,0},{0,1,0}},{{{1,1},{0,1}},{{2,2},2}}},{{"SO7"},{"SO5","U1"},{{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2,-2},{-1,2}},{}},{{0,1,1},{0,0,-1},{2,2,1}},{{{{1,0},2},1},{{{1,0},-2},1}},{{1,1,0},{1,0,0}},{{{1,1},{2,3}},{{2,2},2}}},{{"SO7"},{"G2"},{{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2,-3},{-1,2}}},{{0,1,1},{1,0,-1}},{{{{0,1}},1}},{{0,1},{-2,-1}},{{{2,2},1},{{3,1},1}}},{{"SO7"},{"SU4"},{{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{0,1,1},{1,0,0},{0,1,0}},{{{{0,1,0}},1}},{{0,0,1},{1,0,0}},{{{1,1},2},{{2,2},1}}},{{"SO7"},{"SU2","SU2","SU2"},{{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2}}},{{0,1,1},{2,2,1},{0,1,0}},{{{{1},{2},{1}},1}},{{1,0,0},{0,0,1}},{{{2,2},3}}},{{"SO7"},{"SU2","SU2","SU2"},{{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2}}},{{0,1,1},{2,2,1},{0,1,0}},{{{{1},{2},{1}},1}},{{1,1,0},{0,0,1}},{{{2,2},1},{{4,2},1}}},{{"SP6"},{"SU2","SO5"},{{{2,-1,0},{-1,2,-1},{0,-2,2}}},{{{2}},{{2,-2},{-1,2}}},{{0,0,1},{0,1,1},{1,0,0}},{{{{1},{0,1}},1}},{{1,0,0},{0,0,1}},{{{2,2},2}}},{{"SP6"},{"SU2","SO5"},{{{2,-1,0},{-1,2,-1},{0,-2,2}}},{{{2}},{{2,-2},{-1,2}}},{{0,0,1},{0,1,1},{1,0,0}},{{{{1},{0,1}},1}},{{1,1,1},{0,1,0}},{{{1,1},1},{{2,2},1},{{3,1},1}}},{{"SP6"},{"SU2","SU2","SU2"},{{{2,-1,0},{-1,2,-1},{0,-2,2}}},{{{2}},{{2}},{{2}}},{{0,0,1},{0,1,1},{1,1,1}},{{{{0},{1},{1}},1},{{{1},{0},{1}},1},{{{1},{1},{0}},1}},{{1,1,0},{0,0,1}},{{{1,1},1},{{2,2},2},{{3,1},1}}},{{"SU2","SO5"},{"SU2","SU2","U1"},{{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{}},{{0,1,1},{0,1,0},{1,0,0}},{{{{0},{0},2},1},{{{0},{0},-2},1},{{{1},{1},0},1}},{{1,0,0},{0,1,0}},{{{1,1},{2,3}},{{2,2},1}}},{{"SU2","SO5"},{"SU2","SU2"},{{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}}},{{1,1,1},{0,1,0}},{{{{2},{0}},1},{{{1},{1}},1}},{{1,0},{0,1}},{{{2,2},1},{{3,1},1}}},{{"SU5"},{"SU4","U1"},{{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-1},{0,0,-1,2}}},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{}},{{0,1,0,0},{0,0,1,0},{0,0,0,1},{-4,-3,-2,-1}},{{{{0,0,1},-5},1},{{{1,0,0},5},1}},{{1,2,1,0},{1,0,1,0}},{{{1,1},{0,1}},{{2,2},2}}},{{"SO8"},{"SU4","U1"},{{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{}},{{1,2,1,1},{0,-1,0,0},{0,0,0,-1},{1,0,-1,0}},{{{{0,1,0},2},1},{{{0,1,0},-2},1}},{{0,0,1,0},{1,0,0,0}},{{{1,1},{4,5}},{{2,2},2}}},{{"SO8"},{"SO7"},{{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{0,0,1,0},{0,1,0,0},{1,0,0,1}},{{{{1,0,0}},1}},{{1,2,2},{1,0,0}},{{{2,2},1},{{3,1},1}}},{{"SO8"},{"SO7"},{{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{0,0,1,0},{0,1,0,0},{1,0,0,1}},{{{{1,0,0}},1}},{{0,1,1},{0,1,0}},{{{1,1},3},{{2,2},1}}},{{"SO9"},{"SO8"},{{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{1,1,1,1},{0,0,1,0},{0,1,0,0},{0,-1,-2,-1}},{{{{1,0,0,0}},1}},{{1,2,2,1},{1,0,0,1}},{{{2,2},2}}},{{"SO9"},{"SO8"},{{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{1,1,1,1},{0,0,1,0},{0,1,0,0},{0,-1,-2,-1}},{{{{1,0,0,0}},1}},{{1,0,0,0},{1,2,1,1}},{{{1,1},4},{{2,2},1}}},{{"SO9"},{"SO8"},{{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{1,1,1,1},{0,0,1,0},{0,1,0,0},{0,-1,-2,-1}},{{{{1,0,0,0}},1}},{{1,2,2,2},{1,0,0,0}},{{{1,1},1},{{2,2},1},{{3,1},1}}},{{"SP8"},{"SU2","SP6"},{{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-1},{0,0,-2,2}}},{{{2}},{{2,-1,0},{-1,2,-1},{0,-2,2}}},{{0,0,0,1},{1,1,2,2},{0,1,0,0},{0,-1,-1,-1}},{{{{1},{1,0,0}},1}},{{1,0,0,0},{0,1,4,5}},{{{2,2},1},{{2,4},1}}},{{"SP8"},{"SU2","SP6"},{{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-1},{0,0,-2,2}}},{{{2}},{{2,-1,0},{-1,2,-1},{0,-2,2}}},{{0,0,0,1},{1,1,2,2},{0,1,0,0},{0,-1,-1,-1}},{{{{1},{1,0,0}},1}},{{1,0,0,0},{0,1,2,3}},{{{2,2},3}}},{{"SP8"},{"SU2","SP6"},{{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-1},{0,0,-2,2}}},{{{2}},{{2,-1,0},{-1,2,-1},{0,-2,2}}},{{0,0,0,1},{1,1,2,2},{0,1,0,0},{0,-1,-1,-1}},{{{{1},{1,0,0}},1}},{{1,2,4,4},{0,1,0,1}},{{{2,2},1},{{4,2},1}}},{{"SP8"},{"SU2","SP6"},{{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-1},{0,0,-2,2}}},{{{2}},{{2,-1,0},{-1,2,-1},{0,-2,2}}},{{0,0,0,1},{1,1,2,2},{0,1,0,0},{0,-1,-1,-1}},{{{{1},{1,0,0}},1}},{{1,3,4,4},{0,0,0,1}},{{{2,2},1},{{3,1},1},{{5,1},1}}},{{"SP8"},{"SU2","SP6"},{{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-1},{0,0,-2,2}}},{{{2}},{{2,-1,0},{-1,2,-1},{0,-2,2}}},{{0,0,0,1},{1,1,2,2},{0,1,0,0},{0,-1,-1,-1}},{{{{1},{1,0,0}},1}},{{1,0,1,2},{0,1,1,1}},{{{1,1},2},{{2,2},1},{{3,1},2}}},{{"SP8"},{"SU2","SP6"},{{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-1},{0,0,-2,2}}},{{{2}},{{2,-1,0},{-1,2,-1},{0,-2,2}}},{{0,0,0,1},{1,1,2,2},{0,1,0,0},{0,-1,-1,-1}},{{{{1},{1,0,0}},1}},{{1,1,1,1},{0,0,1,2}},{{{1,1},1},{{2,2},2},{{3,1},1}}},{{"SU2","SU4"},{"SO5","U1"},{{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2,-2},{-1,2}},{}},{{0,0,1,0},{0,1,0,1},{1,0,0,0}},{{{{0,0},2},1},{{{0,0},-2},1},{{{1,0},0},1}},{{1,1,0},{1,0,0}},{{{1,1},{3,4}},{{2,2},1}}},{{"SU2","SU4"},{"SU2","SU2","U1","U1"},{{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{},{}},{{0,0,0,1},{0,1,0,0},{1,0,0,0},{0,-1,-2,-1}},{{{{0},{0},2,0},1},{{{0},{0},-2,0},1},{{{1},{1},0,-2},1},{{{1},{1},0,2},1}},{{1,0,0,0},{0,1,0,0}},{{{1,1},{2,4}},{{2,2},2}}},{{"SU2","SU4"},{"SU2","SU2","U1"},{{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{}},{{1,0,0,1},{0,1,0,0},{0,-1,-2,-1}},{{{{2},{0},0},1},{{{1},{1},-2},1},{{{1},{1},2},1}},{{1,0,0},{0,1,0}},{{{1,1},{0,1}},{{2,2},2},{{3,1},1}}},{{"SU2","SO7"},{"G2","U1"},{{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2,-3},{-1,2}},{}},{{0,0,1,1},{0,1,0,-1},{1,0,0,0}},{{{{0,0},2},1},{{{0,0},-2},1},{{{0,1},0},1}},{{0,1,0},{-2,-1,0}},{{{1,1},{2,3}},{{2,2},1},{{3,1},1}}},{{"SU2","SO7"},{"SU4","U1"},{{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{}},{{0,0,1,1},{0,1,0,0},{0,0,1,0},{1,0,0,0}},{{{{0,0,0},2},1},{{{0,0,0},-2},1},{{{0,1,0},0},1}},{{0,0,1,0},{1,0,0,0}},{{{1,1},{4,5}},{{2,2},1}}},{{"SU2","SP6"},{"SU2","SO5","U1"},{{{2}},{{2,-1,0},{-1,2,-1},{0,-2,2}}},{{{2}},{{2,-2},{-1,2}},{}},{{0,0,0,1},{0,0,1,1},{0,1,0,0},{1,0,0,0}},{{{{0},{0,0},2},1},{{{0},{0,0},-2},1},{{{1},{0,1},0},1}},{{1,0,0,0},{0,0,1,0}},{{{1,1},{2,3}},{{2,2},2}}},{{"SU2","SP6"},{"SU2","SO5","U1"},{{{2}},{{2,-1,0},{-1,2,-1},{0,-2,2}}},{{{2}},{{2,-2},{-1,2}},{}},{{0,0,0,1},{0,0,1,1},{0,1,0,0},{1,0,0,0}},{{{{0},{0,0},2},1},{{{0},{0,0},-2},1},{{{1},{0,1},0},1}},{{1,1,1,0},{0,1,0,0}},{{{1,1},{3,4}},{{2,2},1},{{3,1},1}}},{{"SU2","SP6"},{"SU2","SO5"},{{{2}},{{2,-1,0},{-1,2,-1},{0,-2,2}}},{{{2}},{{2,-2},{-1,2}}},{{1,0,0,1},{0,0,1,1},{0,1,0,0}},{{{{2},{0,0}},1},{{{1},{0,1}},1}},{{1,0,0},{0,0,1}},{{{2,2},2},{{3,1},1}}},{{"SU2","SP6"},{"SU2","SO5"},{{{2}},{{2,-1,0},{-1,2,-1},{0,-2,2}}},{{{2}},{{2,-2},{-1,2}}},{{1,0,0,1},{0,0,1,1},{0,1,0,0}},{{{{2},{0,0}},1},{{{1},{0,1}},1}},{{1,1,1},{0,1,0}},{{{1,1},1},{{2,2},1},{{3,1},2}}},{{"SO5","SU3"},{"SU2","SU2","U1","U1"},{{{2,-2},{-1,2}},{{2,-1},{-1,2}}},{{{2}},{{2}},{},{}},{{1,1,0,0},{1,0,0,0},{0,0,1,0},{0,0,0,1}},{{{{1},{1},0,0},1},{{{0},{0},1,1},1},{{{0},{0},2,-1},1},{{{0},{0},-1,2},1},{{{0},{0},1,-2},1},{{{0},{0},-2,1},1},{{{0},{0},-1,-1},1}},{{1,0,0,0},{0,1,0,0}},{{{1,1},{6,8}},{{2,2},1}}},{{"SO5","SU3"},{"SU2","SU2"},{{{2,-2},{-1,2}},{{2,-1},{-1,2}}},{{{2}},{{2}}},{{1,1,2,2},{1,0,0,0}},{{{{2},{0}},1},{{{1},{1}},1},{{{4},{0}},1}},{{1,0},{0,1}},{{{2,2},1},{{3,1},1},{{5,1},1}}},{{"SO5","SU3"},{"SU2","SU2","SU2"},{{{2,-2},{-1,2}},{{2,-1},{-1,2}}},{{{2}},{{2}},{{2}}},{{1,1,0,0},{1,0,0,0},{0,0,2,2}},{{{{1},{1},{0}},1},{{{0},{0},{4}},1}},{{1,0,0},{0,1,0}},{{{1,1},5},{{2,2},1}}},{{"SO5","SU3"},{"SU2","SU2","SU2"},{{{2,-2},{-1,2}},{{2,-1},{-1,2}}},{{{2}},{{2}},{{2}}},{{1,1,0,0},{1,0,0,0},{0,0,2,2}},{{{{1},{1},{0}},1},{{{0},{0},{4}},1}},{{1,0,1},{0,1,0}},{{{2,2},1},{{5,1},1}}},{{"SO5","SU3"},{"SU2","SU2","SU2","U1"},{{{2,-2},{-1,2}},{{2,-1},{-1,2}}},{{{2}},{{2}},{{2}},{}},{{1,1,0,0},{1,0,0,0},{0,0,0,1},{0,0,-2,-1}},{{{{1},{1},{0},0},1},{{{0},{0},{1},-3},1},{{{0},{0},{1},3},1}},{{1,0,0,0},{0,1,0,0}},{{{1,1},{4,5}},{{2,2},1}}},{{"SO5","SO5"},{"SO5"},{{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{{2,-2},{-1,2}}},{{1,0,1,0},{0,1,0,1}},{{{{0,2}},1}},{{1,1},{1,0}},{{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SO5","SO5"},{"SU2","SU2","SU2"},{{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}}},{{4,3,0,0},{0,0,1,1},{0,0,1,0}},{{{{6},{0},{0}},1},{{{0},{1},{1}},1}},{{0,1,0},{0,0,1}},{{{1,1},7},{{2,2},1}}},{{"SO5","SO5"},{"SU2","SU2","SU2"},{{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}}},{{4,3,0,0},{0,0,1,1},{0,0,1,0}},{{{{6},{0},{0}},1},{{{0},{1},{1}},1}},{{1,1,0},{0,0,1}},{{{2,2},1},{{7,1},1}}},{{"SO5","SO5"},{"SU2","SU2","SU2","U1"},{{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{}},{{1,1,0,0},{0,0,1,1},{0,0,1,0},{1,0,0,0}},{{{{1},{0},{0},1},1},{{{0},{0},{0},2},1},{{{1},{0},{0},-1},1},{{{0},{0},{0},-2},1},{{{0},{1},{1},0},1}},{{0,1,0,0},{0,0,1,0}},{{{1,1},{6,7}},{{2,2},1}}},{{"SO5","SO5"},{"SU2","SU2","SU2","U1"},{{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{}},{{0,1,0,0},{0,0,1,1},{0,0,1,0},{2,1,0,0}},{{{{2},{0},{0},2},1},{{{2},{0},{0},-2},1},{{{0},{1},{1},0},1}},{{0,1,0,0},{0,0,1,0}},{{{1,1},{6,7}},{{2,2},1}}},{{"SO5","SO5"},{"SU2","SU2","SU2","U1"},{{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{}},{{0,1,0,0},{0,0,1,1},{0,0,1,0},{2,1,0,0}},{{{{2},{0},{0},2},1},{{{2},{0},{0},-2},1},{{{0},{1},{1},0},1}},{{1,1,0,0},{0,0,1,0}},{{{1,1},{0,1}},{{2,2},1},{{3,1},2}}},{{"SO5","SO5"},{"SU2","SU2","SU2"},{{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}}},{{1,1,1,1},{1,0,0,0},{0,0,1,0}},{{{{2},{0},{0}},1},{{{1},{1},{0}},1},{{{1},{0},{1}},1}},{{1,1,0},{0,0,1}},{{{1,1},1},{{2,2},1},{{3,1},2}}},{{"SO5","SO5"},{"SU2","SU2","SU2"},{{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}}},{{1,1,1,1},{1,0,0,0},{0,0,1,0}},{{{{2},{0},{0}},1},{{{1},{1},{0}},1},{{{1},{0},{1}},1}},{{0,1,1},{1,0,0}},{{{1,3},1},{{2,2},2}}},{{"SO5","SO5"},{"SU2","SU2","SU2","SU2"},{{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2}}},{{1,1,0,0},{1,0,0,0},{0,0,1,1},{0,0,1,0}},{{{{1},{1},{0},{0}},1},{{{0},{0},{1},{1}},1}},{{0,0,1,0},{0,0,0,1}},{{{1,1},4},{{2,2},1}}},{{"SO5","SO5"},{"SU2","SU2","SU2","SU2"},{{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2}}},{{1,1,0,0},{1,0,0,0},{0,0,1,1},{0,0,1,0}},{{{{1},{1},{0},{0}},1},{{{0},{0},{1},{1}},1}},{{1,1,1,0},{0,0,0,1}},{{{1,1},1},{{2,2},1},{{3,1},1}}},{{"SO5","SO5"},{"SU2","SU2","SU2","SU2"},{{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2}}},{{1,1,0,0},{1,0,0,0},{0,0,1,1},{0,0,1,0}},{{{{1},{1},{0},{0}},1},{{{0},{0},{1},{1}},1}},{{1,0,1,0},{0,1,0,1}},{{{2,2},2}}},{{"G2","SO5"},{"SU2","SU2","SU3"},{{{2,-3},{-1,2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2,-1},{-1,2}}},{{0,0,1,1},{0,0,1,0},{-2,-1,0,0},{1,0,0,0}},{{{{0},{0},{0,1}},1},{{{0},{0},{1,0}},1},{{{1},{1},{0,0}},1}},{{1,0,0,0},{0,1,0,0}},{{{1,1},6},{{2,2},1}}},{{"G2","SO5"},{"SU2","SU2","SU3"},{{{2,-3},{-1,2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2,-1},{-1,2}}},{{0,0,1,1},{0,0,1,0},{-2,-1,0,0},{1,0,0,0}},{{{{0},{0},{0,1}},1},{{{0},{0},{1,0}},1},{{{1},{1},{0,0}},1}},{{1,0,2,2},{0,1,0,0}},{{{2,2},1},{{3,1},2}}},{{"G2","SO5"},{"SU2","SU2","SU2","SU2"},{{{2,-3},{-1,2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2}}},{{0,1,0,0},{-2,-1,0,0},{0,0,1,1},{0,0,1,0}},{{{{3},{1},{0},{0}},1},{{{0},{0},{1},{1}},1}},{{0,0,1,0},{0,0,0,1}},{{{1,1},8},{{2,2},1}}},{{"G2","SO5"},{"SU2","SU2","SU2","SU2"},{{{2,-3},{-1,2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2}}},{{0,1,0,0},{-2,-1,0,0},{0,0,1,1},{0,0,1,0}},{{{{3},{1},{0},{0}},1},{{{0},{0},{1},{1}},1}},{{1,1,1,0},{0,0,0,1}},{{{2,2},1},{{3,1},1},{{5,1},1}}},{{"G2","SO5"},{"SU2","SU2","SU2","SU2"},{{{2,-3},{-1,2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2}}},{{0,1,0,0},{-2,-1,0,0},{0,0,1,1},{0,0,1,0}},{{{{3},{1},{0},{0}},1},{{{0},{0},{1},{1}},1}},{{1,0,1,0},{0,1,0,1}},{{{2,2},1},{{4,2},1}}},{{"SU2","SU2","SO5"},{"SU2","SU2","U1","U1"},{{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{},{}},{{0,0,1,1},{0,0,1,0},{1,0,0,0},{0,1,0,0}},{{{{0},{0},2,0},1},{{{0},{0},-2,0},1},{{{0},{0},0,2},1},{{{0},{0},0,-2},1},{{{1},{1},0,0},1}},{{1,0,0,0},{0,1,0,0}},{{{1,1},{4,6}},{{2,2},1}}},{{"SU2","SU2","SO5"},{"SU2","SU2","U1"},{{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{}},{{0,1,1,1},{0,0,1,0},{1,0,0,0}},{{{{0},{0},2},1},{{{0},{0},-2},1},{{{2},{0},0},1},{{{1},{1},0},1}},{{1,0,0},{0,1,0}},{{{1,1},{2,3}},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SO5"},{"SU2","SU2"},{{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}}},{{1,1,1,1},{0,0,1,0}},{{{{2},{0}},2},{{{1},{1}},1}},{{1,0},{0,1}},{{{2,2},1},{{3,1},2}}},{{"SU2","SU2","SO5"},{"SU2","SU2"},{{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}}},{{1,0,1,1},{0,1,1,0}},{{{{2},{0}},1},{{{0},{2}},1},{{{1},{1}},1}},{{1,0},{0,1}},{{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SO5"},{"SU2","SU2","SU2"},{{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}}},{{1,1,0,0},{0,0,1,1},{0,0,1,0}},{{{{2},{0},{0}},1},{{{0},{1},{1}},1}},{{0,1,0},{0,0,1}},{{{1,1},3},{{2,2},1}}},{{"SU2","SU2","SO5"},{"SU2","SU2","SU2"},{{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}}},{{1,1,0,0},{0,0,1,1},{0,0,1,0}},{{{{2},{0},{0}},1},{{{0},{1},{1}},1}},{{1,1,0},{0,0,1}},{{{2,2},1},{{3,1},1}}},{{"SU6"},{"SU5","U1"},{{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,0},{0,0,-1,2,-1},{0,0,0,-1,2}}},{{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-1},{0,0,-1,2}},{}},{{0,1,0,0,0},{0,0,1,0,0},{0,0,0,1,0},{0,0,0,0,1},{-5,-4,-3,-2,-1}},{{{{0,0,0,1},-6},1},{{{1,0,0,0},6},1}},{{0,1,2,1,0},{0,1,0,1,0}},{{{1,1},{2,3}},{{2,2},2}}},{{"SO10"},{"SO9"},{{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{1,1,1,1,1},{0,0,1,0,0},{0,1,0,0,0},{0,-2,-2,-1,-1}},{{{{1,0,0,0}},1}},{{1,2,6,4},{1,0,0,0}},{{{2,2},1},{{5,1},1}}},{{"SO10"},{"SO9"},{{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{1,1,1,1,1},{0,0,1,0,0},{0,1,0,0,0},{0,-2,-2,-1,-1}},{{{{1,0,0,0}},1}},{{1,2,3,2},{1,0,1,0}},{{{1,1},1},{{2,2},2}}},{{"SO10"},{"SO9"},{{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{1,1,1,1,1},{0,0,1,0,0},{0,1,0,0,0},{0,-2,-2,-1,-1}},{{{{1,0,0,0}},1}},{{0,1,2,2},{0,1,0,0}},{{{1,1},2},{{2,2},1},{{3,1},1}}},{{"SO10"},{"SO9"},{{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{1,1,1,1,1},{0,0,1,0,0},{0,1,0,0,0},{0,-2,-2,-1,-1}},{{{{1,0,0,0}},1}},{{0,0,1,1},{0,0,1,0}},{{{1,1},5},{{2,2},1}}},{{"SO11"},{"SO10"},{{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,0},{0,0,-1,2,-2},{0,0,0,-1,2}}},{{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{1,1,1,1,1},{0,0,0,1,0},{0,0,1,0,0},{0,1,0,0,0},{0,-1,-2,-2,-1}},{{{{1,0,0,0,0}},1}},{{1,2,4,3,1},{1,0,0,0,0}},{{{2,2},1},{{3,1},2}}},{{"SO11"},{"SO10"},{{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,0},{0,0,-1,2,-2},{0,0,0,-1,2}}},{{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{1,1,1,1,1},{0,0,0,1,0},{0,0,1,0,0},{0,1,0,0,0},{0,-1,-2,-2,-1}},{{{{1,0,0,0,0}},1}},{{0,1,2,2,2},{2,3,2,1,1}},{{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SO11"},{"SO10"},{{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,0},{0,0,-1,2,-2},{0,0,0,-1,2}}},{{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{1,1,1,1,1},{0,0,0,1,0},{0,0,1,0,0},{0,1,0,0,0},{0,-1,-2,-2,-1}},{{{{1,0,0,0,0}},1}},{{1,2,6,4,4},{1,0,0,0,0}},{{{1,1},1},{{2,2},1},{{5,1},1}}},{{"SO11"},{"SO10"},{{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,0},{0,0,-1,2,-2},{0,0,0,-1,2}}},{{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{1,1,1,1,1},{0,0,0,1,0},{0,0,1,0,0},{0,1,0,0,0},{0,-1,-2,-2,-1}},{{{{1,0,0,0,0}},1}},{{0,1,2,2,1},{0,1,0,0,1}},{{{1,1},2},{{2,2},2}}},{{"SO11"},{"SO10"},{{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,0},{0,0,-1,2,-2},{0,0,0,-1,2}}},{{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{1,1,1,1,1},{0,0,0,1,0},{0,0,1,0,0},{0,1,0,0,0},{0,-1,-2,-2,-1}},{{{{1,0,0,0,0}},1}},{{0,1,2,2,2},{0,1,0,0,0}},{{{1,1},3},{{2,2},1},{{3,1},1}}},{{"SO11"},{"SO10"},{{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,0},{0,0,-1,2,-2},{0,0,0,-1,2}}},{{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{1,1,1,1,1},{0,0,0,1,0},{0,0,1,0,0},{0,1,0,0,0},{0,-1,-2,-2,-1}},{{{{1,0,0,0,0}},1}},{{0,0,0,1,0},{0,0,0,0,1}},{{{1,1},6},{{2,2},1}}},{{"SU2","SU5"},{"SU4","U1","U1"},{{{2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-1},{0,0,-1,2}}},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{},{}},{{0,0,1,0,0},{0,0,0,1,0},{0,0,0,0,1},{1,0,0,0,0},{0,-4,-3,-2,-1}},{{{{0,0,0},2,0},1},{{{0,0,0},-2,0},1},{{{0,0,1},0,-5},1},{{{1,0,0},0,5},1}},{{1,2,1,0,0},{1,0,1,0,0}},{{{1,1},{2,4}},{{2,2},2}}},{{"SU2","SO8"},{"SO7","U1"},{{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{}},{{0,0,0,1,0},{0,0,1,0,0},{0,1,0,0,1},{1,0,0,0,0}},{{{{0,0,0},2},1},{{{0,0,0},-2},1},{{{1,0,0},0},1}},{{1,2,2,0},{1,0,0,0}},{{{1,1},{2,3}},{{2,2},1},{{3,1},1}}},{{"SU2","SO8"},{"SO7","U1"},{{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{}},{{0,0,0,1,0},{0,0,1,0,0},{0,1,0,0,1},{1,0,0,0,0}},{{{{0,0,0},2},1},{{{0,0,0},-2},1},{{{1,0,0},0},1}},{{0,1,1,0},{0,1,0,0}},{{{1,1},{5,6}},{{2,2},1}}},{{"SU2","SO9"},{"SO8","U1"},{{{2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}},{}},{{0,1,1,1,1},{0,0,0,1,0},{0,0,1,0,0},{0,0,-1,-2,-1},{1,0,0,0,0}},{{{{0,0,0,0},2},1},{{{0,0,0,0},-2},1},{{{1,0,0,0},0},1}},{{1,2,2,1,0},{1,0,0,1,0}},{{{1,1},{2,3}},{{2,2},2}}},{{"SU2","SO9"},{"SO8","U1"},{{{2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}},{}},{{0,1,1,1,1},{0,0,0,1,0},{0,0,1,0,0},{0,0,-1,-2,-1},{1,0,0,0,0}},{{{{0,0,0,0},2},1},{{{0,0,0,0},-2},1},{{{1,0,0,0},0},1}},{{1,0,0,0,0},{1,2,1,1,0}},{{{1,1},{6,7}},{{2,2},1}}},{{"SU2","SO9"},{"SO8","U1"},{{{2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}},{}},{{0,1,1,1,1},{0,0,0,1,0},{0,0,1,0,0},{0,0,-1,-2,-1},{1,0,0,0,0}},{{{{0,0,0,0},2},1},{{{0,0,0,0},-2},1},{{{1,0,0,0},0},1}},{{1,2,2,2,0},{1,0,0,0,0}},{{{1,1},{3,4}},{{2,2},1},{{3,1},1}}},{{"SU3","SU4"},{"SO5","U1","U1"},{{{2,-1},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2,-2},{-1,2}},{},{}},{{0,0,0,1,0},{0,0,1,0,1},{1,0,0,0,0},{0,1,0,0,0}},{{{{0,0},1,1},1},{{{0,0},2,-1},1},{{{0,0},-1,2},1},{{{0,0},1,-2},1},{{{0,0},-2,1},1},{{{0,0},-1,-1},1},{{{1,0},0,0},1}},{{1,1,0,0},{1,0,0,0}},{{{1,1},{7,9}},{{2,2},1}}},{{"SU3","SU4"},{"SU2","SO5"},{{{2,-1},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2,-2},{-1,2}}},{{2,2,0,0,0},{0,0,0,1,0},{0,0,1,0,1}},{{{{4},{0,0}},1},{{{0},{1,0}},1}},{{0,1,1},{0,1,0}},{{{1,1},6},{{2,2},1}}},{{"SU3","SU4"},{"SU2","SO5"},{{{2,-1},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2,-2},{-1,2}}},{{2,2,0,0,0},{0,0,0,1,0},{0,0,1,0,1}},{{{{4},{0,0}},1},{{{0},{1,0}},1}},{{1,1,1},{0,1,0}},{{{1,1},1},{{2,2},1},{{5,1},1}}},{{"SU3","SU4"},{"SU2","SO5","U1"},{{{2,-1},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2,-2},{-1,2}},{}},{{0,1,0,0,0},{0,0,0,1,0},{0,0,1,0,1},{-2,-1,0,0,0}},{{{{1},{0,0},-3},1},{{{1},{0,0},3},1},{{{0},{1,0},0},1}},{{0,1,1,0},{0,1,0,0}},{{{1,1},{5,6}},{{2,2},1}}},{{"SO5","SU4"},{"SU2","SO5"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2,-2},{-1,2}}},{{4,3,0,0,0},{0,0,0,1,0},{0,0,1,0,1}},{{{{6},{0,0}},1},{{{0},{1,0}},1}},{{0,1,1},{0,1,0}},{{{1,1},8},{{2,2},1}}},{{"SO5","SU4"},{"SU2","SO5"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2,-2},{-1,2}}},{{4,3,0,0,0},{0,0,0,1,0},{0,0,1,0,1}},{{{{6},{0,0}},1},{{{0},{1,0}},1}},{{1,1,1},{0,1,0}},{{{1,1},1},{{2,2},1},{{7,1},1}}},{{"SO5","SU4"},{"SU2","SO5","U1"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2,-2},{-1,2}},{}},{{1,1,0,0,0},{0,0,0,1,0},{0,0,1,0,1},{1,0,0,0,0}},{{{{1},{0,0},1},1},{{{0},{0,0},2},1},{{{1},{0,0},-1},1},{{{0},{0,0},-2},1},{{{0},{1,0},0},1}},{{0,1,1,0},{0,1,0,0}},{{{1,1},{7,8}},{{2,2},1}}},{{"SO5","SU4"},{"SU2","SO5","U1"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2,-2},{-1,2}},{}},{{0,1,0,0,0},{0,0,0,1,0},{0,0,1,0,1},{2,1,0,0,0}},{{{{2},{0,0},2},1},{{{2},{0,0},-2},1},{{{0},{1,0},0},1}},{{0,1,1,0},{0,1,0,0}},{{{1,1},{7,8}},{{2,2},1}}},{{"SO5","SU4"},{"SU2","SO5","U1"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2,-2},{-1,2}},{}},{{0,1,0,0,0},{0,0,0,1,0},{0,0,1,0,1},{2,1,0,0,0}},{{{{2},{0,0},2},1},{{{2},{0,0},-2},1},{{{0},{1,0},0},1}},{{1,1,1,0},{0,1,0,0}},{{{1,1},{1,2}},{{2,2},1},{{3,1},2}}},{{"SO5","SU4"},{"SU2","SU2","SU3","U1"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2,-1},{-1,2}},{}},{{1,1,0,0,0},{1,0,0,0,0},{0,0,0,1,0},{0,0,0,0,1},{0,0,-3,-2,-1}},{{{{1},{1},{0,0},0},1},{{{0},{0},{0,1},-4},1},{{{0},{0},{1,0},4},1}},{{1,0,0,0,0},{0,1,0,0,0}},{{{1,1},{6,7}},{{2,2},1}}},{{"SO5","SU4"},{"SU2","SU2","SU3","U1"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2,-1},{-1,2}},{}},{{1,1,0,0,0},{1,0,0,0,0},{0,0,0,1,0},{0,0,0,0,1},{0,0,-3,-2,-1}},{{{{1},{1},{0,0},0},1},{{{0},{0},{0,1},-4},1},{{{0},{0},{1,0},4},1}},{{1,0,2,2,0},{0,1,0,0,0}},{{{1,1},{0,1}},{{2,2},1},{{3,1},2}}},{{"SO5","SU4"},{"SU2","SU2","SO5"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0},{1,0,0,0,0},{0,0,0,1,0},{0,0,1,0,1}},{{{{1},{1},{0,0}},1},{{{0},{0},{1,0}},1}},{{0,0,1,1},{0,0,1,0}},{{{1,1},5},{{2,2},1}}},{{"SO5","SU4"},{"SU2","SU2","SO5"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0},{1,0,0,0,0},{0,0,0,1,0},{0,0,1,0,1}},{{{{1},{1},{0,0}},1},{{{0},{0},{1,0}},1}},{{1,1,1,1},{0,0,1,0}},{{{1,1},2},{{2,2},1},{{3,1},1}}},{{"SO5","SU4"},{"SU2","SU2","SO5"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0},{1,0,0,0,0},{0,0,0,1,0},{0,0,1,0,1}},{{{{1},{1},{0,0}},1},{{{0},{0},{1,0}},1}},{{1,0,0,0},{0,1,0,0}},{{{1,1},5},{{2,2},1}}},{{"SO5","SU4"},{"SU2","SU2","SO5"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0},{1,0,0,0,0},{0,0,0,1,0},{0,0,1,0,1}},{{{{1},{1},{0,0}},1},{{{0},{0},{1,0}},1}},{{1,0,4,3},{0,1,0,0}},{{{2,2},1},{{5,1},1}}},{{"SO5","SU4"},{"SU2","SU2","SO5"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0},{1,0,0,0,0},{0,0,0,1,0},{0,0,1,0,1}},{{{{1},{1},{0,0}},1},{{{0},{0},{1,0}},1}},{{1,0,0,1},{0,1,0,0}},{{{1,1},2},{{2,2},1},{{3,1},1}}},{{"SO5","SU4"},{"SU2","SU2","SO5"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0},{1,0,0,0,0},{0,0,0,1,0},{0,0,1,0,1}},{{{{1},{1},{0,0}},1},{{{0},{0},{1,0}},1}},{{1,0,1,1},{0,1,1,0}},{{{1,1},1},{{2,2},2}}},{{"SO5","SU4"},{"SU2","SU2","SU2","SU2"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2}}},{{1,1,0,0,0},{1,0,0,0,0},{0,0,1,2,1},{0,0,1,0,1}},{{{{1},{1},{0},{0}},1},{{{0},{0},{2},{2}},1}},{{1,0,0,0},{0,1,0,0}},{{{1,1},9},{{2,2},1}}},{{"SO5","SU4"},{"SU2","SU2","SU2","SU2"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2}}},{{1,1,0,0,0},{1,0,0,0,0},{0,0,1,2,1},{0,0,1,0,1}},{{{{1},{1},{0},{0}},1},{{{0},{0},{2},{2}},1}},{{1,0,0,1},{0,1,0,0}},{{{2,2},1},{{3,1},3}}},{{"SO5","SU4"},{"SU2","SU2","SU2","SU2"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2}}},{{1,1,0,0,0},{1,0,0,0,0},{0,0,1,2,1},{0,0,1,0,1}},{{{{1},{1},{0},{0}},1},{{{0},{0},{2},{2}},1}},{{1,0,1,1},{0,1,0,0}},{{{1,1},1},{{2,2},1},{{3,1},1},{{5,1},1}}},{{"SO5","SU4"},{"SU2","SU2","SU2","SU2"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2}}},{{1,1,0,0,0},{1,0,0,0,0},{0,0,1,2,1},{0,0,1,0,1}},{{{{1},{1},{0},{0}},1},{{{0},{0},{2},{2}},1}},{{1,0,1,0},{0,1,0,1}},{{{2,2},1},{{3,3},1}}},{{"SO5","SU4"},{"SU2","SU2","SU2","SU2","U1"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2}},{}},{{1,1,0,0,0},{1,0,0,0,0},{0,0,0,0,1},{0,0,1,0,0},{0,0,-1,-2,-1}},{{{{1},{1},{0},{0},0},1},{{{0},{0},{1},{1},-2},1},{{{0},{0},{1},{1},2},1}},{{0,0,1,0,0},{0,0,0,1,0}},{{{1,1},{4,5}},{{2,2},2}}},{{"SO5","SU4"},{"SU2","SU2","SU2","SU2","U1"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2}},{}},{{1,1,0,0,0},{1,0,0,0,0},{0,0,0,0,1},{0,0,1,0,0},{0,0,-1,-2,-1}},{{{{1},{1},{0},{0},0},1},{{{0},{0},{1},{1},-2},1},{{{0},{0},{1},{1},2},1}},{{1,0,0,0,0},{0,1,0,0,0}},{{{1,1},{8,9}},{{2,2},1}}},{{"SO5","SU4"},{"SU2","SU2","SU2","SU2","U1"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2}},{}},{{1,1,0,0,0},{1,0,0,0,0},{0,0,0,0,1},{0,0,1,0,0},{0,0,-1,-2,-1}},{{{{1},{1},{0},{0},0},1},{{{0},{0},{1},{1},-2},1},{{{0},{0},{1},{1},2},1}},{{1,1,1,0,0},{0,0,0,1,0}},{{{1,1},{1,2}},{{2,2},2},{{3,1},1}}},{{"SO5","SU4"},{"SU2","SU2","SU2","SU2","U1"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2}},{}},{{1,1,0,0,0},{1,0,0,0,0},{0,0,0,0,1},{0,0,1,0,0},{0,0,-1,-2,-1}},{{{{1},{1},{0},{0},0},1},{{{0},{0},{1},{1},-2},1},{{{0},{0},{1},{1},2},1}},{{1,0,1,1,0},{0,1,0,0,0}},{{{1,1},{2,3}},{{2,2},1},{{3,1},2}}},{{"SO5","SU4"},{"SU2","SU2","SU2","SU2","U1"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2}},{}},{{1,1,0,0,0},{1,0,0,0,0},{0,0,0,0,1},{0,0,1,0,0},{0,0,-1,-2,-1}},{{{{1},{1},{0},{0},0},1},{{{0},{0},{1},{1},-2},1},{{{0},{0},{1},{1},2},1}},{{1,0,1,0,0},{0,1,0,1,0}},{{{1,1},{0,1}},{{2,2},3}}},{{"G2","SU4"},{"SO5","SU3"},{{{2,-3},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2,-2},{-1,2}},{{2,-1},{-1,2}}},{{0,0,0,1,0},{0,0,1,0,1},{-2,-1,0,0,0},{1,0,0,0,0}},{{{{0,0},{0,1}},1},{{{0,0},{1,0}},1},{{{1,0},{0,0}},1}},{{1,1,0,0},{1,0,0,0}},{{{1,1},7},{{2,2},1}}},{{"G2","SU4"},{"SO5","SU3"},{{{2,-3},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2,-2},{-1,2}},{{2,-1},{-1,2}}},{{0,0,0,1,0},{0,0,1,0,1},{-2,-1,0,0,0},{1,0,0,0,0}},{{{{0,0},{0,1}},1},{{{0,0},{1,0}},1},{{{1,0},{0,0}},1}},{{1,1,2,2},{1,0,0,0}},{{{1,1},1},{{2,2},1},{{3,1},2}}},{{"G2","SU4"},{"SU2","SU2","SO5"},{{{2,-3},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2,-2},{-1,2}}},{{0,1,0,0,0},{-2,-1,0,0,0},{0,0,0,1,0},{0,0,1,0,1}},{{{{3},{1},{0,0}},1},{{{0},{0},{1,0}},1}},{{0,0,1,1},{0,0,1,0}},{{{1,1},9},{{2,2},1}}},{{"G2","SU4"},{"SU2","SU2","SO5"},{{{2,-3},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2,-2},{-1,2}}},{{0,1,0,0,0},{-2,-1,0,0,0},{0,0,0,1,0},{0,0,1,0,1}},{{{{3},{1},{0,0}},1},{{{0},{0},{1,0}},1}},{{1,1,1,1},{0,0,1,0}},{{{1,1},1},{{2,2},1},{{3,1},1},{{5,1},1}}},{{"G2","SU4"},{"SU2","SU2","SO5"},{{{2,-3},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2,-2},{-1,2}}},{{0,1,0,0,0},{-2,-1,0,0,0},{0,0,0,1,0},{0,0,1,0,1}},{{{{3},{1},{0,0}},1},{{{0},{0},{1,0}},1}},{{1,0,1,1},{0,1,1,0}},{{{1,1},1},{{2,2},1},{{4,2},1}}},{{"SU3","SO7"},{"SU2","G2"},{{{2,-1},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2,-3},{-1,2}}},{{2,2,0,0,0},{0,0,0,1,1},{0,0,1,0,-1}},{{{{4},{0,0}},1},{{{0},{0,1}},1}},{{0,0,1},{0,-2,-1}},{{{1,1},5},{{2,2},1},{{3,1},1}}},{{"SU3","SO7"},{"SU2","G2"},{{{2,-1},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2,-3},{-1,2}}},{{2,2,0,0,0},{0,0,0,1,1},{0,0,1,0,-1}},{{{{4},{0,0}},1},{{{0},{0,1}},1}},{{1,0,1},{0,-2,-1}},{{{2,2},1},{{3,1},1},{{5,1},1}}},{{"SU3","SO7"},{"SU2","G2"},{{{2,-1},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2,-3},{-1,2}}},{{2,2,0,0,0},{0,0,0,1,1},{0,0,1,0,-1}},{{{{4},{0,0}},1},{{{0},{0,1}},1}},{{1,-2,-1},{0,0,1}},{{{1,3},1},{{2,2},1},{{5,1},1}}},{{"SU3","SO7"},{"SU2","G2","U1"},{{{2,-1},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2,-3},{-1,2}},{}},{{0,1,0,0,0},{0,0,0,1,1},{0,0,1,0,-1},{-2,-1,0,0,0}},{{{{1},{0,0},-3},1},{{{1},{0,0},3},1},{{{0},{0,1},0},1}},{{0,0,1,0},{0,-2,-1,0}},{{{1,1},{4,5}},{{2,2},1},{{3,1},1}}},{{"SU3","SO7"},{"SU2","SU4"},{{{2,-1},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{2,2,0,0,0},{0,0,0,1,1},{0,0,1,0,0},{0,0,0,1,0}},{{{{4},{0,0,0}},1},{{{0},{0,1,0}},1}},{{0,0,0,1},{0,1,0,0}},{{{1,1},7},{{2,2},1}}},{{"SU3","SO7"},{"SU2","SU4"},{{{2,-1},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{2,2,0,0,0},{0,0,0,1,1},{0,0,1,0,0},{0,0,0,1,0}},{{{{4},{0,0,0}},1},{{{0},{0,1,0}},1}},{{1,0,0,1},{0,1,0,0}},{{{1,1},2},{{2,2},1},{{5,1},1}}},{{"SU3","SO7"},{"SU2","SU4","U1"},{{{2,-1},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}},{}},{{0,1,0,0,0},{0,0,0,1,1},{0,0,1,0,0},{0,0,0,1,0},{-2,-1,0,0,0}},{{{{1},{0,0,0},-3},1},{{{1},{0,0,0},3},1},{{{0},{0,1,0},0},1}},{{0,0,0,1,0},{0,1,0,0,0}},{{{1,1},{6,7}},{{2,2},1}}},{{"SO5","SO7"},{"SU2","SU4"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{4,3,0,0,0},{0,0,0,1,1},{0,0,1,0,0},{0,0,0,1,0}},{{{{6},{0,0,0}},1},{{{0},{0,1,0}},1}},{{0,0,0,1},{0,1,0,0}},{{{1,1},9},{{2,2},1}}},{{"SO5","SO7"},{"SU2","SU4"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{4,3,0,0,0},{0,0,0,1,1},{0,0,1,0,0},{0,0,0,1,0}},{{{{6},{0,0,0}},1},{{{0},{0,1,0}},1}},{{1,0,0,1},{0,1,0,0}},{{{1,1},2},{{2,2},1},{{7,1},1}}},{{"SO5","SO7"},{"SU2","SU4","U1"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}},{}},{{1,1,0,0,0},{0,0,0,1,1},{0,0,1,0,0},{0,0,0,1,0},{1,0,0,0,0}},{{{{1},{0,0,0},1},1},{{{0},{0,0,0},2},1},{{{1},{0,0,0},-1},1},{{{0},{0,0,0},-2},1},{{{0},{0,1,0},0},1}},{{0,0,0,1,0},{0,1,0,0,0}},{{{1,1},{8,9}},{{2,2},1}}},{{"SO5","SO7"},{"SU2","SU4","U1"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}},{}},{{0,1,0,0,0},{0,0,0,1,1},{0,0,1,0,0},{0,0,0,1,0},{2,1,0,0,0}},{{{{2},{0,0,0},2},1},{{{2},{0,0,0},-2},1},{{{0},{0,1,0},0},1}},{{0,0,0,1,0},{0,1,0,0,0}},{{{1,1},{8,9}},{{2,2},1}}},{{"SO5","SO7"},{"SU2","SU4","U1"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}},{}},{{0,1,0,0,0},{0,0,0,1,1},{0,0,1,0,0},{0,0,0,1,0},{2,1,0,0,0}},{{{{2},{0,0,0},2},1},{{{2},{0,0,0},-2},1},{{{0},{0,1,0},0},1}},{{1,0,0,1,0},{0,1,0,0,0}},{{{1,1},{2,3}},{{2,2},1},{{3,1},2}}},{{"SO5","SO7"},{"SU2","SU2","G2"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2,-3},{-1,2}}},{{1,1,0,0,0},{1,0,0,0,0},{0,0,0,1,1},{0,0,1,0,-1}},{{{{1},{1},{0,0}},1},{{{0},{0},{0,1}},1}},{{0,0,0,1},{0,0,-2,-1}},{{{1,1},4},{{2,2},1},{{3,1},1}}},{{"SO5","SO7"},{"SU2","SU2","G2"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2,-3},{-1,2}}},{{1,1,0,0,0},{1,0,0,0,0},{0,0,0,1,1},{0,0,1,0,-1}},{{{{1},{1},{0,0}},1},{{{0},{0},{0,1}},1}},{{1,1,0,1},{0,0,-2,-1}},{{{1,1},1},{{2,2},1},{{3,1},2}}},{{"SO5","SO7"},{"SU2","SU2","G2"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2,-3},{-1,2}}},{{1,1,0,0,0},{1,0,0,0,0},{0,0,0,1,1},{0,0,1,0,-1}},{{{{1},{1},{0,0}},1},{{{0},{0},{0,1}},1}},{{1,1,-2,-1},{0,0,0,1}},{{{1,1},1},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SO5","SO7"},{"SU2","SU2","G2"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2,-3},{-1,2}}},{{1,1,0,0,0},{1,0,0,0,0},{0,0,0,1,1},{0,0,1,0,-1}},{{{{1},{1},{0,0}},1},{{{0},{0},{0,1}},1}},{{1,0,0,0},{0,1,0,0}},{{{1,1},7},{{2,2},1}}},{{"SO5","SO7"},{"SU2","SU2","G2"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2,-3},{-1,2}}},{{1,1,0,0,0},{1,0,0,0,0},{0,0,0,1,1},{0,0,1,0,-1}},{{{{1},{1},{0,0}},1},{{{0},{0},{0,1}},1}},{{1,0,-2,-2},{0,1,0,0}},{{{1,1},1},{{2,2},1},{{3,1},2}}},{{"SO5","SO7"},{"SU2","SU2","G2"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2,-3},{-1,2}}},{{1,1,0,0,0},{1,0,0,0,0},{0,0,0,1,1},{0,0,1,0,-1}},{{{{1},{1},{0,0}},1},{{{0},{0},{0,1}},1}},{{1,0,10,6},{0,1,0,0}},{{{2,2},1},{{7,1},1}}},{{"SO5","SO7"},{"SU2","SU2","G2"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2,-3},{-1,2}}},{{1,1,0,0,0},{1,0,0,0,0},{0,0,0,1,1},{0,0,1,0,-1}},{{{{1},{1},{0,0}},1},{{{0},{0},{0,1}},1}},{{1,0,0,1},{0,1,-2,-1}},{{{2,2},2},{{3,1},1}}},{{"SO5","SO7"},{"SU2","SU2","SU4"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{1,1,0,0,0},{1,0,0,0,0},{0,0,0,1,1},{0,0,1,0,0},{0,0,0,1,0}},{{{{1},{1},{0,0,0}},1},{{{0},{0},{0,1,0}},1}},{{0,0,0,0,1},{0,0,1,0,0}},{{{1,1},6},{{2,2},1}}},{{"SO5","SO7"},{"SU2","SU2","SU4"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{1,1,0,0,0},{1,0,0,0,0},{0,0,0,1,1},{0,0,1,0,0},{0,0,0,1,0}},{{{{1},{1},{0,0,0}},1},{{{0},{0},{0,1,0}},1}},{{1,1,0,0,1},{0,0,1,0,0}},{{{1,1},3},{{2,2},1},{{3,1},1}}},{{"SO5","SO7"},{"SU2","SU2","SU4"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{1,1,0,0,0},{1,0,0,0,0},{0,0,0,1,1},{0,0,1,0,0},{0,0,0,1,0}},{{{{1},{1},{0,0,0}},1},{{{0},{0},{0,1,0}},1}},{{1,0,0,0,0},{0,1,0,0,0}},{{{1,1},6},{{2,2},1}}},{{"SO5","SO7"},{"SU2","SU2","SU4"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{1,1,0,0,0},{1,0,0,0,0},{0,0,0,1,1},{0,0,1,0,0},{0,0,0,1,0}},{{{{1},{1},{0,0,0}},1},{{{0},{0},{0,1,0}},1}},{{1,0,3,4,3},{0,1,0,0,0}},{{{1,1},1},{{2,2},1},{{5,1},1}}},{{"SO5","SO7"},{"SU2","SU2","SU4"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{1,1,0,0,0},{1,0,0,0,0},{0,0,0,1,1},{0,0,1,0,0},{0,0,0,1,0}},{{{{1},{1},{0,0,0}},1},{{{0},{0},{0,1,0}},1}},{{1,0,1,0,1},{0,1,0,0,0}},{{{1,1},3},{{2,2},1},{{3,1},1}}},{{"SO5","SO7"},{"SU2","SU2","SU4"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{1,1,0,0,0},{1,0,0,0,0},{0,0,0,1,1},{0,0,1,0,0},{0,0,0,1,0}},{{{{1},{1},{0,0,0}},1},{{{0},{0},{0,1,0}},1}},{{1,0,0,2,2},{0,1,0,0,0}},{{{2,2},1},{{3,1},2}}},{{"SO5","SO7"},{"SU2","SU2","SU4"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{1,1,0,0,0},{1,0,0,0,0},{0,0,0,1,1},{0,0,1,0,0},{0,0,0,1,0}},{{{{1},{1},{0,0,0}},1},{{{0},{0},{0,1,0}},1}},{{1,0,1,2,1},{0,1,1,0,1}},{{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SO5","SO7"},{"SU2","SU2","SU4"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{1,1,0,0,0},{1,0,0,0,0},{0,0,0,1,1},{0,0,1,0,0},{0,0,0,1,0}},{{{{1},{1},{0,0,0}},1},{{{0},{0},{0,1,0}},1}},{{1,0,0,0,1},{0,1,1,0,0}},{{{1,1},2},{{2,2},2}}},{{"G2","SO7"},{"G2","SU3"},{{{2,-3},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2,-3},{-1,2}},{{2,-1},{-1,2}}},{{0,0,0,1,1},{0,0,1,0,-1},{-2,-1,0,0,0},{1,0,0,0,0}},{{{{0,0},{0,1}},1},{{{0,0},{1,0}},1},{{{0,1},{0,0}},1}},{{0,1,0,0},{-2,-1,0,0}},{{{1,1},6},{{2,2},1},{{3,1},1}}},{{"G2","SO7"},{"G2","SU3"},{{{2,-3},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2,-3},{-1,2}},{{2,-1},{-1,2}}},{{0,0,0,1,1},{0,0,1,0,-1},{-2,-1,0,0,0},{1,0,0,0,0}},{{{{0,0},{0,1}},1},{{{0,0},{1,0}},1},{{{0,1},{0,0}},1}},{{0,1,2,2},{-2,-1,0,0}},{{{2,2},1},{{3,1},3}}},{{"G2","SO7"},{"SU3","SU4"},{{{2,-3},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2,-1},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{-2,-1,0,0,0},{1,0,0,0,0},{0,0,0,1,1},{0,0,1,0,0},{0,0,0,1,0}},{{{{0,1},{0,0,0}},1},{{{1,0},{0,0,0}},1},{{{0,0},{0,1,0}},1}},{{0,0,0,0,1},{0,0,1,0,0}},{{{1,1},8},{{2,2},1}}},{{"G2","SO7"},{"SU3","SU4"},{{{2,-3},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2,-1},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{-2,-1,0,0,0},{1,0,0,0,0},{0,0,0,1,1},{0,0,1,0,0},{0,0,0,1,0}},{{{{0,1},{0,0,0}},1},{{{1,0},{0,0,0}},1},{{{0,0},{0,1,0}},1}},{{2,2,0,0,1},{0,0,1,0,0}},{{{1,1},2},{{2,2},1},{{3,1},2}}},{{"SU3","SP6"},{"SU2","SU2","SO5"},{{{2,-1},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-2,2}}},{{{2}},{{2}},{{2,-2},{-1,2}}},{{2,2,0,0,0},{0,0,0,0,1},{0,0,0,1,1},{0,0,1,0,0}},{{{{4},{0},{0,0}},1},{{{0},{1},{0,1}},1}},{{0,1,0,0},{0,0,0,1}},{{{1,1},5},{{2,2},2}}},{{"SU3","SP6"},{"SU2","SU2","SO5"},{{{2,-1},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-2,2}}},{{{2}},{{2}},{{2,-2},{-1,2}}},{{2,2,0,0,0},{0,0,0,0,1},{0,0,0,1,1},{0,0,1,0,0}},{{{{4},{0},{0,0}},1},{{{0},{1},{0,1}},1}},{{0,1,1,1},{0,0,1,0}},{{{1,1},6},{{2,2},1},{{3,1},1}}},{{"SU3","SP6"},{"SU2","SU2","SO5"},{{{2,-1},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-2,2}}},{{{2}},{{2}},{{2,-2},{-1,2}}},{{2,2,0,0,0},{0,0,0,0,1},{0,0,0,1,1},{0,0,1,0,0}},{{{{4},{0},{0,0}},1},{{{0},{1},{0,1}},1}},{{1,1,0,0},{0,0,0,1}},{{{2,2},2},{{5,1},1}}},{{"SU3","SP6"},{"SU2","SU2","SO5"},{{{2,-1},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-2,2}}},{{{2}},{{2}},{{2,-2},{-1,2}}},{{2,2,0,0,0},{0,0,0,0,1},{0,0,0,1,1},{0,0,1,0,0}},{{{{4},{0},{0,0}},1},{{{0},{1},{0,1}},1}},{{1,1,1,1},{0,0,1,0}},{{{1,1},1},{{2,2},1},{{3,1},1},{{5,1},1}}},{{"SU3","SP6"},{"SU2","SU2","SO5"},{{{2,-1},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-2,2}}},{{{2}},{{2}},{{2,-2},{-1,2}}},{{2,2,0,0,0},{0,0,0,0,1},{0,0,0,1,1},{0,0,1,0,0}},{{{{4},{0},{0,0}},1},{{{0},{1},{0,1}},1}},{{1,0,0,1},{0,1,0,0}},{{{2,2},2},{{5,1},1}}},{{"SU3","SP6"},{"SU2","SU2","SO5"},{{{2,-1},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-2,2}}},{{{2}},{{2}},{{2,-2},{-1,2}}},{{2,2,0,0,0},{0,0,0,0,1},{0,0,0,1,1},{0,0,1,0,0}},{{{{4},{0},{0,0}},1},{{{0},{1},{0,1}},1}},{{1,0,1,1},{0,1,1,0}},{{{1,1},1},{{1,3},1},{{2,2},1},{{5,1},1}}},{{"SU3","SP6"},{"SU2","SU2","SO5","U1"},{{{2,-1},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-2,2}}},{{{2}},{{2}},{{2,-2},{-1,2}},{}},{{0,1,0,0,0},{0,0,0,0,1},{0,0,0,1,1},{0,0,1,0,0},{-2,-1,0,0,0}},{{{{1},{0},{0,0},-3},1},{{{1},{0},{0,0},3},1},{{{0},{1},{0,1},0},1}},{{0,1,0,0,0},{0,0,0,1,0}},{{{1,1},{4,5}},{{2,2},2}}},{{"SU3","SP6"},{"SU2","SU2","SO5","U1"},{{{2,-1},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-2,2}}},{{{2}},{{2}},{{2,-2},{-1,2}},{}},{{0,1,0,0,0},{0,0,0,0,1},{0,0,0,1,1},{0,0,1,0,0},{-2,-1,0,0,0}},{{{{1},{0},{0,0},-3},1},{{{1},{0},{0,0},3},1},{{{0},{1},{0,1},0},1}},{{0,1,1,1,0},{0,0,1,0,0}},{{{1,1},{5,6}},{{2,2},1},{{3,1},1}}},{{"SO5","SP6"},{"SU2","SU2","SU2","SO5"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-2,2}}},{{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0},{1,0,0,0,0},{0,0,0,0,1},{0,0,0,1,1},{0,0,1,0,0}},{{{{1},{1},{0},{0,0}},1},{{{0},{0},{1},{0,1}},1}},{{0,0,1,0,0},{0,0,0,0,1}},{{{1,1},4},{{2,2},2}}},{{"SO5","SP6"},{"SU2","SU2","SU2","SO5"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-2,2}}},{{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0},{1,0,0,0,0},{0,0,0,0,1},{0,0,0,1,1},{0,0,1,0,0}},{{{{1},{1},{0},{0,0}},1},{{{0},{0},{1},{0,1}},1}},{{0,0,1,1,1},{0,0,0,1,0}},{{{1,1},5},{{2,2},1},{{3,1},1}}},{{"SO5","SP6"},{"SU2","SU2","SU2","SO5"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-2,2}}},{{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0},{1,0,0,0,0},{0,0,0,0,1},{0,0,0,1,1},{0,0,1,0,0}},{{{{1},{1},{0},{0,0}},1},{{{0},{0},{1},{0,1}},1}},{{1,0,0,0,0},{0,1,0,0,0}},{{{1,1},8},{{2,2},1}}},{{"SO5","SP6"},{"SU2","SU2","SU2","SO5"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-2,2}}},{{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0},{1,0,0,0,0},{0,0,0,0,1},{0,0,0,1,1},{0,0,1,0,0}},{{{{1},{1},{0},{0,0}},1},{{{0},{0},{1},{0,1}},1}},{{1,1,1,0,0},{0,0,0,0,1}},{{{1,1},1},{{2,2},2},{{3,1},1}}},{{"SO5","SP6"},{"SU2","SU2","SU2","SO5"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-2,2}}},{{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0},{1,0,0,0,0},{0,0,0,0,1},{0,0,0,1,1},{0,0,1,0,0}},{{{{1},{1},{0},{0,0}},1},{{{0},{0},{1},{0,1}},1}},{{1,1,1,1,1},{0,0,0,1,0}},{{{1,1},2},{{2,2},1},{{3,1},2}}},{{"SO5","SP6"},{"SU2","SU2","SU2","SO5"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-2,2}}},{{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0},{1,0,0,0,0},{0,0,0,0,1},{0,0,0,1,1},{0,0,1,0,0}},{{{{1},{1},{0},{0,0}},1},{{{0},{0},{1},{0,1}},1}},{{1,0,1,4,3},{0,1,0,0,0}},{{{2,2},1},{{3,1},1},{{5,1},1}}},{{"SO5","SP6"},{"SU2","SU2","SU2","SO5"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-2,2}}},{{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0},{1,0,0,0,0},{0,0,0,0,1},{0,0,0,1,1},{0,0,1,0,0}},{{{{1},{1},{0},{0,0}},1},{{{0},{0},{1},{0,1}},1}},{{1,1,0,0,1},{0,0,1,0,0}},{{{1,1},1},{{2,2},2},{{3,1},1}}},{{"SO5","SP6"},{"SU2","SU2","SU2","SO5"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-2,2}}},{{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0},{1,0,0,0,0},{0,0,0,0,1},{0,0,0,1,1},{0,0,1,0,0}},{{{{1},{1},{0},{0,0}},1},{{{0},{0},{1},{0,1}},1}},{{1,0,1,0,1},{0,1,0,0,0}},{{{1,1},2},{{2,2},1},{{3,1},2}}},{{"SO5","SP6"},{"SU2","SU2","SU2","SO5"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-2,2}}},{{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0},{1,0,0,0,0},{0,0,0,0,1},{0,0,0,1,1},{0,0,1,0,0}},{{{{1},{1},{0},{0,0}},1},{{{0},{0},{1},{0,1}},1}},{{1,0,1,0,0},{0,1,0,4,3}},{{{2,2},1},{{2,4},1}}},{{"SO5","SP6"},{"SU2","SU2","SU2","SO5"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-2,2}}},{{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0},{1,0,0,0,0},{0,0,0,0,1},{0,0,0,1,1},{0,0,1,0,0}},{{{{1},{1},{0},{0,0}},1},{{{0},{0},{1},{0,1}},1}},{{1,0,1,0,0},{0,1,0,0,1}},{{{2,2},3}}},{{"SO5","SP6"},{"SU2","SU2","SU2","SO5"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-2,2}}},{{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0},{1,0,0,0,0},{0,0,0,0,1},{0,0,0,1,1},{0,0,1,0,0}},{{{{1},{1},{0},{0,0}},1},{{{0},{0},{1},{0,1}},1}},{{1,1,0,1,1},{0,0,1,1,0}},{{{1,1},2},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SO5","SP6"},{"SU2","SU2","SU2","SO5"},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-2,2}}},{{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0},{1,0,0,0,0},{0,0,0,0,1},{0,0,0,1,1},{0,0,1,0,0}},{{{{1},{1},{0},{0,0}},1},{{{0},{0},{1},{0,1}},1}},{{1,0,1,1,1},{0,1,0,1,0}},{{{1,1},1},{{2,2},2},{{3,1},1}}},{{"SU2","SU2","SU4"},{"SO5","U1","U1"},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2,-2},{-1,2}},{},{}},{{0,0,0,1,0},{0,0,1,0,1},{1,0,0,0,0},{0,1,0,0,0}},{{{{0,0},2,0},1},{{{0,0},-2,0},1},{{{0,0},0,2},1},{{{0,0},0,-2},1},{{{1,0},0,0},1}},{{1,1,0,0},{1,0,0,0}},{{{1,1},{5,7}},{{2,2},1}}},{{"SU2","SU2","SU4"},{"SU2","SO5"},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0},{0,0,0,1,0},{0,0,1,0,1}},{{{{2},{0,0}},1},{{{0},{1,0}},1}},{{0,1,1},{0,1,0}},{{{1,1},4},{{2,2},1}}},{{"SU2","SU2","SU4"},{"SU2","SO5"},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0},{0,0,0,1,0},{0,0,1,0,1}},{{{{2},{0,0}},1},{{{0},{1,0}},1}},{{1,1,1},{0,1,0}},{{{1,1},1},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SU4"},{"SU2","SU2","SU2","U1"},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2}},{}},{{1,1,0,0,0},{0,0,0,0,1},{0,0,1,0,0},{0,0,-1,-2,-1}},{{{{2},{0},{0},0},1},{{{0},{1},{1},-2},1},{{{0},{1},{1},2},1}},{{0,1,0,0},{0,0,1,0}},{{{1,1},{3,4}},{{2,2},2}}},{{"SU2","SU2","SU4"},{"SU2","SU2","SU2","U1"},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2}},{}},{{1,1,0,0,0},{0,0,0,0,1},{0,0,1,0,0},{0,0,-1,-2,-1}},{{{{2},{0},{0},0},1},{{{0},{1},{1},-2},1},{{{0},{1},{1},2},1}},{{1,1,0,0},{0,0,1,0}},{{{1,1},{0,1}},{{2,2},2},{{3,1},1}}},{{"SU2","SU2","SO7"},{"G2","U1","U1"},{{{2}},{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2,-3},{-1,2}},{},{}},{{0,0,0,1,1},{0,0,1,0,-1},{1,0,0,0,0},{0,1,0,0,0}},{{{{0,0},2,0},1},{{{0,0},-2,0},1},{{{0,0},0,2},1},{{{0,0},0,-2},1},{{{0,1},0,0},1}},{{0,1,0,0},{-2,-1,0,0}},{{{1,1},{4,6}},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SO7"},{"SU4","U1","U1"},{{{2}},{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{},{}},{{0,0,0,1,1},{0,0,1,0,0},{0,0,0,1,0},{1,0,0,0,0},{0,1,0,0,0}},{{{{0,0,0},2,0},1},{{{0,0,0},-2,0},1},{{{0,0,0},0,2},1},{{{0,0,0},0,-2},1},{{{0,1,0},0,0},1}},{{0,0,1,0,0},{1,0,0,0,0}},{{{1,1},{6,8}},{{2,2},1}}},{{"SU2","SU2","SO7"},{"SU2","G2"},{{{2}},{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2,-3},{-1,2}}},{{1,1,0,0,0},{0,0,0,1,1},{0,0,1,0,-1}},{{{{2},{0,0}},1},{{{0},{0,1}},1}},{{0,0,1},{0,-2,-1}},{{{1,1},3},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SO7"},{"SU2","G2"},{{{2}},{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2,-3},{-1,2}}},{{1,1,0,0,0},{0,0,0,1,1},{0,0,1,0,-1}},{{{{2},{0,0}},1},{{{0},{0,1}},1}},{{1,0,1},{0,-2,-1}},{{{2,2},1},{{3,1},2}}},{{"SU2","SU2","SO7"},{"SU2","G2"},{{{2}},{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2,-3},{-1,2}}},{{1,1,0,0,0},{0,0,0,1,1},{0,0,1,0,-1}},{{{{2},{0,0}},1},{{{0},{0,1}},1}},{{1,-2,-1},{0,0,1}},{{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SO7"},{"SU2","SU4"},{{{2}},{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{1,1,0,0,0},{0,0,0,1,1},{0,0,1,0,0},{0,0,0,1,0}},{{{{2},{0,0,0}},1},{{{0},{0,1,0}},1}},{{0,0,0,1},{0,1,0,0}},{{{1,1},5},{{2,2},1}}},{{"SU2","SU2","SO7"},{"SU2","SU4"},{{{2}},{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{1,1,0,0,0},{0,0,0,1,1},{0,0,1,0,0},{0,0,0,1,0}},{{{{2},{0,0,0}},1},{{{0},{0,1,0}},1}},{{1,0,0,1},{0,1,0,0}},{{{1,1},2},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SP6"},{"SU2","SU2","SO5"},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-2,2}}},{{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0},{0,0,0,0,1},{0,0,0,1,1},{0,0,1,0,0}},{{{{2},{0},{0,0}},1},{{{0},{1},{0,1}},1}},{{0,1,0,0},{0,0,0,1}},{{{1,1},3},{{2,2},2}}},{{"SU2","SU2","SP6"},{"SU2","SU2","SO5"},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-2,2}}},{{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0},{0,0,0,0,1},{0,0,0,1,1},{0,0,1,0,0}},{{{{2},{0},{0,0}},1},{{{0},{1},{0,1}},1}},{{0,1,1,1},{0,0,1,0}},{{{1,1},4},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SP6"},{"SU2","SU2","SO5"},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-2,2}}},{{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0},{0,0,0,0,1},{0,0,0,1,1},{0,0,1,0,0}},{{{{2},{0},{0,0}},1},{{{0},{1},{0,1}},1}},{{1,1,0,0},{0,0,0,1}},{{{2,2},2},{{3,1},1}}},{{"SU2","SU2","SP6"},{"SU2","SU2","SO5"},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-2,2}}},{{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0},{0,0,0,0,1},{0,0,0,1,1},{0,0,1,0,0}},{{{{2},{0},{0,0}},1},{{{0},{1},{0,1}},1}},{{1,1,1,1},{0,0,1,0}},{{{1,1},1},{{2,2},1},{{3,1},2}}},{{"SU2","SU2","SP6"},{"SU2","SU2","SO5"},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-2,2}}},{{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0},{0,0,0,0,1},{0,0,0,1,1},{0,0,1,0,0}},{{{{2},{0},{0,0}},1},{{{0},{1},{0,1}},1}},{{1,0,0,1},{0,1,0,0}},{{{2,2},2},{{3,1},1}}},{{"SU2","SU2","SP6"},{"SU2","SU2","SO5"},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-2,2}}},{{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0},{0,0,0,0,1},{0,0,0,1,1},{0,0,1,0,0}},{{{{2},{0},{0,0}},1},{{{0},{1},{0,1}},1}},{{1,0,1,1},{0,1,1,0}},{{{1,1},1},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SU2","SO5","SU3"},{"SU2","SU2","SU2","U1"},{{{2}},{{2,-2},{-1,2}},{{2,-1},{-1,2}}},{{{2}},{{2}},{{2}},{}},{{0,1,1,0,0},{0,1,0,0,0},{0,0,0,2,2},{1,0,0,0,0}},{{{{0},{0},{0},2},1},{{{0},{0},{0},-2},1},{{{1},{1},{0},0},1},{{{0},{0},{4},0},1}},{{1,0,0,0},{0,1,0,0}},{{{1,1},{7,8}},{{2,2},1}}},{{"SU2","SO5","SU3"},{"SU2","SU2","SU2","U1"},{{{2}},{{2,-2},{-1,2}},{{2,-1},{-1,2}}},{{{2}},{{2}},{{2}},{}},{{0,1,1,0,0},{0,1,0,0,0},{0,0,0,2,2},{1,0,0,0,0}},{{{{0},{0},{0},2},1},{{{0},{0},{0},-2},1},{{{1},{1},{0},0},1},{{{0},{0},{4},0},1}},{{1,0,1,0},{0,1,0,0}},{{{1,1},{2,3}},{{2,2},1},{{5,1},1}}},{{"SU2","SO5","SU3"},{"SU2","SU2","SU2","U1","U1"},{{{2}},{{2,-2},{-1,2}},{{2,-1},{-1,2}}},{{{2}},{{2}},{{2}},{},{}},{{0,1,1,0,0},{0,1,0,0,0},{0,0,0,0,1},{1,0,0,0,0},{0,0,0,-2,-1}},{{{{0},{0},{0},2,0},1},{{{0},{0},{0},-2,0},1},{{{1},{1},{0},0,0},1},{{{0},{0},{1},0,-3},1},{{{0},{0},{1},0,3},1}},{{1,0,0,0,0},{0,1,0,0,0}},{{{1,1},{6,8}},{{2,2},1}}},{{"SU2","SO5","SU3"},{"SU2","SU2","SU2"},{{{2}},{{2,-2},{-1,2}},{{2,-1},{-1,2}}},{{{2}},{{2}},{{2}}},{{1,1,1,0,0},{0,1,0,0,0},{0,0,0,2,2}},{{{{2},{0},{0}},1},{{{1},{1},{0}},1},{{{0},{0},{4}},1}},{{1,0,0},{0,1,0}},{{{1,1},5},{{2,2},1},{{3,1},1}}},{{"SU2","SO5","SU3"},{"SU2","SU2","SU2"},{{{2}},{{2,-2},{-1,2}},{{2,-1},{-1,2}}},{{{2}},{{2}},{{2}}},{{1,1,1,0,0},{0,1,0,0,0},{0,0,0,2,2}},{{{{2},{0},{0}},1},{{{1},{1},{0}},1},{{{0},{0},{4}},1}},{{1,0,1},{0,1,0}},{{{2,2},1},{{3,1},1},{{5,1},1}}},{{"SU2","SO5","SU3"},{"SU2","SU2","SU2"},{{{2}},{{2,-2},{-1,2}},{{2,-1},{-1,2}}},{{{2}},{{2}},{{2}}},{{1,1,1,0,0},{0,1,0,0,0},{0,0,0,2,2}},{{{{2},{0},{0}},1},{{{1},{1},{0}},1},{{{0},{0},{4}},1}},{{0,1,1},{1,0,0}},{{{1,3},1},{{2,2},1},{{5,1},1}}},{{"SU2","SO5","SU3"},{"SU2","SU2","SU2","U1"},{{{2}},{{2,-2},{-1,2}},{{2,-1},{-1,2}}},{{{2}},{{2}},{{2}},{}},{{1,1,1,0,0},{0,1,0,0,0},{0,0,0,0,1},{0,0,0,-2,-1}},{{{{2},{0},{0},0},1},{{{1},{1},{0},0},1},{{{0},{0},{1},-3},1},{{{0},{0},{1},3},1}},{{1,0,0,0},{0,1,0,0}},{{{1,1},{4,5}},{{2,2},1},{{3,1},1}}},{{"SU2","SO5","SU3"},{"SU2","SU2","SU2"},{{{2}},{{2,-2},{-1,2}},{{2,-1},{-1,2}}},{{{2}},{{2}},{{2}}},{{1,0,0,2,2},{0,1,1,0,0},{0,1,0,0,0}},{{{{2},{0},{0}},1},{{{0},{1},{1}},1},{{{4},{0},{0}},1}},{{0,1,0},{0,0,1}},{{{1,1},8},{{2,2},1}}},{{"SU2","SO5","SU3"},{"SU2","SU2","SU2"},{{{2}},{{2,-2},{-1,2}},{{2,-1},{-1,2}}},{{{2}},{{2}},{{2}}},{{1,0,0,2,2},{0,1,1,0,0},{0,1,0,0,0}},{{{{2},{0},{0}},1},{{{0},{1},{1}},1},{{{4},{0},{0}},1}},{{1,1,0},{0,0,1}},{{{2,2},1},{{3,1},1},{{5,1},1}}},{{"SU2","SO5","SU3"},{"SU2","SU2","SU2","U1"},{{{2}},{{2,-2},{-1,2}},{{2,-1},{-1,2}}},{{{2}},{{2}},{{2}},{}},{{1,0,0,0,1},{0,1,1,0,0},{0,1,0,0,0},{0,0,0,-2,-1}},{{{{2},{0},{0},0},1},{{{0},{1},{1},0},1},{{{1},{0},{0},-3},1},{{{1},{0},{0},3},1}},{{0,1,0,0},{0,0,1,0}},{{{1,1},{7,8}},{{2,2},1}}},{{"SU2","SO5","SO5"},{"SO5","U1"},{{{2}},{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{{2,-2},{-1,2}},{}},{{0,1,0,1,0},{0,0,1,0,1},{1,0,0,0,0}},{{{{0,0},2},1},{{{0,0},-2},1},{{{0,2},0},1}},{{1,1,0},{1,0,0}},{{{1,1},{2,3}},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SU2","SO5","SO5"},{"SU2","SU2","SU2","SU2","U1"},{{{2}},{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2}},{}},{{0,1,1,0,0},{0,1,0,0,0},{0,0,0,1,1},{0,0,0,1,0},{1,0,0,0,0}},{{{{0},{0},{0},{0},2},1},{{{0},{0},{0},{0},-2},1},{{{1},{1},{0},{0},0},1},{{{0},{0},{1},{1},0},1}},{{0,0,1,0,0},{0,0,0,1,0}},{{{1,1},{6,7}},{{2,2},1}}},{{"SU2","SO5","SO5"},{"SU2","SU2","SU2","SU2","U1"},{{{2}},{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2}},{}},{{0,1,1,0,0},{0,1,0,0,0},{0,0,0,1,1},{0,0,0,1,0},{1,0,0,0,0}},{{{{0},{0},{0},{0},2},1},{{{0},{0},{0},{0},-2},1},{{{1},{1},{0},{0},0},1},{{{0},{0},{1},{1},0},1}},{{1,1,1,0,0},{0,0,0,1,0}},{{{1,1},{3,4}},{{2,2},1},{{3,1},1}}},{{"SU2","SO5","SO5"},{"SU2","SU2","SU2","SU2","U1"},{{{2}},{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2}},{}},{{0,1,1,0,0},{0,1,0,0,0},{0,0,0,1,1},{0,0,0,1,0},{1,0,0,0,0}},{{{{0},{0},{0},{0},2},1},{{{0},{0},{0},{0},-2},1},{{{1},{1},{0},{0},0},1},{{{0},{0},{1},{1},0},1}},{{1,0,1,0,0},{0,1,0,1,0}},{{{1,1},{2,3}},{{2,2},2}}},{{"SU2","SO5","SO5"},{"SU2","SU2","SU2","SU2"},{{{2}},{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2}}},{{1,1,1,0,0},{0,1,0,0,0},{0,0,0,1,1},{0,0,0,1,0}},{{{{2},{0},{0},{0}},1},{{{1},{1},{0},{0}},1},{{{0},{0},{1},{1}},1}},{{0,0,1,0},{0,0,0,1}},{{{1,1},7},{{2,2},1}}},{{"SU2","SO5","SO5"},{"SU2","SU2","SU2","SU2"},{{{2}},{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2}}},{{1,1,1,0,0},{0,1,0,0,0},{0,0,0,1,1},{0,0,0,1,0}},{{{{2},{0},{0},{0}},1},{{{1},{1},{0},{0}},1},{{{0},{0},{1},{1}},1}},{{1,0,0,0},{0,1,0,0}},{{{1,1},4},{{2,2},1},{{3,1},1}}},{{"SU2","SO5","SO5"},{"SU2","SU2","SU2","SU2"},{{{2}},{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2}}},{{1,1,1,0,0},{0,1,0,0,0},{0,0,0,1,1},{0,0,0,1,0}},{{{{2},{0},{0},{0}},1},{{{1},{1},{0},{0}},1},{{{0},{0},{1},{1}},1}},{{1,1,1,0},{0,0,0,1}},{{{1,1},1},{{2,2},1},{{3,1},2}}},{{"SU2","SO5","SO5"},{"SU2","SU2","SU2","SU2"},{{{2}},{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2}}},{{1,1,1,0,0},{0,1,0,0,0},{0,0,0,1,1},{0,0,0,1,0}},{{{{2},{0},{0},{0}},1},{{{1},{1},{0},{0}},1},{{{0},{0},{1},{1}},1}},{{0,1,1,1},{1,0,0,0}},{{{1,1},1},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SU2","SO5","SO5"},{"SU2","SU2","SU2","SU2"},{{{2}},{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2}}},{{1,1,1,0,0},{0,1,0,0,0},{0,0,0,1,1},{0,0,0,1,0}},{{{{2},{0},{0},{0}},1},{{{1},{1},{0},{0}},1},{{{0},{0},{1},{1}},1}},{{1,0,1,0},{0,1,0,1}},{{{2,2},2},{{3,1},1}}},{{"SU2","G2","SO5"},{"SU2","SU2","SU3","U1"},{{{2}},{{2,-3},{-1,2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2,-1},{-1,2}},{}},{{0,0,0,1,1},{0,0,0,1,0},{0,-2,-1,0,0},{0,1,0,0,0},{1,0,0,0,0}},{{{{0},{0},{0,0},2},1},{{{0},{0},{0,0},-2},1},{{{0},{0},{0,1},0},1},{{{0},{0},{1,0},0},1},{{{1},{1},{0,0},0},1}},{{1,0,0,0,0},{0,1,0,0,0}},{{{1,1},{8,9}},{{2,2},1}}},{{"SU2","G2","SO5"},{"SU2","SU2","SU3","U1"},{{{2}},{{2,-3},{-1,2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2,-1},{-1,2}},{}},{{0,0,0,1,1},{0,0,0,1,0},{0,-2,-1,0,0},{0,1,0,0,0},{1,0,0,0,0}},{{{{0},{0},{0,0},2},1},{{{0},{0},{0,0},-2},1},{{{0},{0},{0,1},0},1},{{{0},{0},{1,0},0},1},{{{1},{1},{0,0},0},1}},{{1,0,2,2,0},{0,1,0,0,0}},{{{1,1},{2,3}},{{2,2},1},{{3,1},2}}},{{"SU2","G2","SO5"},{"SU2","SU2","SU3"},{{{2}},{{2,-3},{-1,2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2,-1},{-1,2}}},{{1,0,0,1,1},{0,0,0,1,0},{0,-2,-1,0,0},{0,1,0,0,0}},{{{{2},{0},{0,0}},1},{{{0},{0},{0,1}},1},{{{0},{0},{1,0}},1},{{{1},{1},{0,0}},1}},{{1,0,0,0},{0,1,0,0}},{{{1,1},6},{{2,2},1},{{3,1},1}}},{{"SU2","G2","SO5"},{"SU2","SU2","SU3"},{{{2}},{{2,-3},{-1,2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2,-1},{-1,2}}},{{1,0,0,1,1},{0,0,0,1,0},{0,-2,-1,0,0},{0,1,0,0,0}},{{{{2},{0},{0,0}},1},{{{0},{0},{0,1}},1},{{{0},{0},{1,0}},1},{{{1},{1},{0,0}},1}},{{1,0,2,2},{0,1,0,0}},{{{2,2},1},{{3,1},3}}},{{"SU2","G2","SO5"},{"SU2","SU2","SU3"},{{{2}},{{2,-3},{-1,2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2,-1},{-1,2}}},{{1,0,0,1,1},{0,0,0,1,0},{0,-2,-1,0,0},{0,1,0,0,0}},{{{{2},{0},{0,0}},1},{{{0},{0},{0,1}},1},{{{0},{0},{1,0}},1},{{{1},{1},{0,0}},1}},{{0,1,2,2},{1,0,0,0}},{{{1,3},1},{{2,2},1},{{3,1},2}}},{{"SU2","SU2","SU2","SO5"},{"SU2","SU2","U1","U1","U1"},{{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{},{},{}},{{0,0,0,1,1},{0,0,0,1,0},{1,0,0,0,0},{0,1,0,0,0},{0,0,1,0,0}},{{{{0},{0},2,0,0},1},{{{0},{0},-2,0,0},1},{{{0},{0},0,2,0},1},{{{0},{0},0,-2,0},1},{{{0},{0},0,0,2},1},{{{0},{0},0,0,-2},1},{{{1},{1},0,0,0},1}},{{1,0,0,0,0},{0,1,0,0,0}},{{{1,1},{6,9}},{{2,2},1}}},{{"SU2","SU2","SU2","SO5"},{"SU2","SU2","U1","U1"},{{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{},{}},{{0,0,1,1,1},{0,0,0,1,0},{1,0,0,0,0},{0,1,0,0,0}},{{{{0},{0},2,0},1},{{{0},{0},-2,0},1},{{{0},{0},0,2},1},{{{0},{0},0,-2},1},{{{2},{0},0,0},1},{{{1},{1},0,0},1}},{{1,0,0,0},{0,1,0,0}},{{{1,1},{4,6}},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SU2","SO5"},{"SU2","SU2","U1"},{{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{}},{{0,1,1,1,1},{0,0,0,1,0},{1,0,0,0,0}},{{{{0},{0},2},1},{{{0},{0},-2},1},{{{2},{0},0},2},{{{1},{1},0},1}},{{1,0,0},{0,1,0}},{{{1,1},{2,3}},{{2,2},1},{{3,1},2}}},{{"SU2","SU2","SU2","SO5"},{"SU2","SU2","U1"},{{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{}},{{0,1,0,1,1},{0,0,1,1,0},{1,0,0,0,0}},{{{{0},{0},2},1},{{{0},{0},-2},1},{{{2},{0},0},1},{{{0},{2},0},1},{{{1},{1},0},1}},{{1,0,0},{0,1,0}},{{{1,1},{2,3}},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SU2","SO5"},{"SU2","SU2"},{{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}}},{{1,1,1,1,1},{0,0,0,1,0}},{{{{2},{0}},3},{{{1},{1}},1}},{{1,0},{0,1}},{{{2,2},1},{{3,1},3}}},{{"SU2","SU2","SU2","SO5"},{"SU2","SU2"},{{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}}},{{1,1,0,1,1},{0,0,1,1,0}},{{{{2},{0}},2},{{{0},{2}},1},{{{1},{1}},1}},{{1,0},{0,1}},{{{1,3},1},{{2,2},1},{{3,1},2}}},{{"SU2","SU2","SU2","SO5"},{"SU2","SU2","SU2","U1"},{{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{}},{{0,1,1,0,0},{0,0,0,1,1},{0,0,0,1,0},{1,0,0,0,0}},{{{{0},{0},{0},2},1},{{{0},{0},{0},-2},1},{{{2},{0},{0},0},1},{{{0},{1},{1},0},1}},{{0,1,0,0},{0,0,1,0}},{{{1,1},{5,6}},{{2,2},1}}},{{"SU2","SU2","SU2","SO5"},{"SU2","SU2","SU2","U1"},{{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{}},{{0,1,1,0,0},{0,0,0,1,1},{0,0,0,1,0},{1,0,0,0,0}},{{{{0},{0},{0},2},1},{{{0},{0},{0},-2},1},{{{2},{0},{0},0},1},{{{0},{1},{1},0},1}},{{1,1,0,0},{0,0,1,0}},{{{1,1},{2,3}},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SU2","SO5"},{"SU2","SU2","SU2"},{{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}}},{{1,1,1,0,0},{0,0,0,1,1},{0,0,0,1,0}},{{{{2},{0},{0}},2},{{{0},{1},{1}},1}},{{0,1,0},{0,0,1}},{{{1,1},6},{{2,2},1}}},{{"SU2","SU2","SU2","SO5"},{"SU2","SU2","SU2"},{{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}}},{{1,1,1,0,0},{0,0,0,1,1},{0,0,0,1,0}},{{{{2},{0},{0}},2},{{{0},{1},{1}},1}},{{1,1,0},{0,0,1}},{{{2,2},1},{{3,1},2}}},{{"SU2","SU2","SU2","SO5"},{"SU2","SU2","SU2"},{{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}}},{{1,1,0,0,0},{0,0,1,1,1},{0,0,0,1,0}},{{{{2},{0},{0}},1},{{{0},{2},{0}},1},{{{0},{1},{1}},1}},{{0,1,0},{0,0,1}},{{{1,1},3},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SU2","SO5"},{"SU2","SU2","SU2"},{{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}}},{{1,1,0,0,0},{0,0,1,1,1},{0,0,0,1,0}},{{{{2},{0},{0}},1},{{{0},{2},{0}},1},{{{0},{1},{1}},1}},{{1,1,0},{0,0,1}},{{{2,2},1},{{3,1},2}}},{{"SU2","SU2","SU2","SO5"},{"SU2","SU2","SU2"},{{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}}},{{1,1,0,0,0},{0,0,1,1,1},{0,0,0,1,0}},{{{{2},{0},{0}},1},{{{0},{2},{0}},1},{{{0},{1},{1}},1}},{{1,0,1},{0,1,0}},{{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SU7"},{"SU6","U1"},{{{2,-1,0,0,0,0},{-1,2,-1,0,0,0},{0,-1,2,-1,0,0},{0,0,-1,2,-1,0},{0,0,0,-1,2,-1},{0,0,0,0,-1,2}}},{{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,0},{0,0,-1,2,-1},{0,0,0,-1,2}},{}},{{0,1,0,0,0,0},{0,0,1,0,0,0},{0,0,0,1,0,0},{0,0,0,0,1,0},{0,0,0,0,0,1},{-6,-5,-4,-3,-2,-1}},{{{{0,0,0,0,1},-7},1},{{{1,0,0,0,0},7},1}},{{0,0,1,2,1,0},{0,0,1,0,1,0}},{{{1,1},{4,5}},{{2,2},2}}},{{"SO12"},{"SO11"},{{{2,-1,0,0,0,0},{-1,2,-1,0,0,0},{0,-1,2,-1,0,0},{0,0,-1,2,-1,-1},{0,0,0,-1,2,0},{0,0,0,-1,0,2}}},{{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,0},{0,0,-1,2,-2},{0,0,0,-1,2}}},{{1,1,1,1,1,1},{0,0,0,1,0,0},{0,0,1,0,0,0},{0,1,0,0,0,0},{0,-2,-2,-2,-1,-1}},{{{{1,0,0,0,0}},1}},{{1,2,8,12,7},{1,0,0,0,0}},{{{2,2},1},{{7,1},1}}},{{"SO12"},{"SO11"},{{{2,-1,0,0,0,0},{-1,2,-1,0,0,0},{0,-1,2,-1,0,0},{0,0,-1,2,-1,-1},{0,0,0,-1,2,0},{0,0,0,-1,0,2}}},{{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,0},{0,0,-1,2,-2},{0,0,0,-1,2}}},{{1,1,1,1,1,1},{0,0,0,1,0,0},{0,0,1,0,0,0},{0,1,0,0,0,0},{0,-2,-2,-2,-1,-1}},{{{{1,0,0,0,0}},1}},{{1,2,3,4,3},{1,0,1,0,0}},{{{2,2},2},{{3,1},1}}},{{"SO12"},{"SO11"},{{{2,-1,0,0,0,0},{-1,2,-1,0,0,0},{0,-1,2,-1,0,0},{0,0,-1,2,-1,-1},{0,0,0,-1,2,0},{0,0,0,-1,0,2}}},{{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,0},{0,0,-1,2,-2},{0,0,0,-1,2}}},{{1,1,1,1,1,1},{0,0,0,1,0,0},{0,0,1,0,0,0},{0,1,0,0,0,0},{0,-2,-2,-2,-1,-1}},{{{{1,0,0,0,0}},1}},{{1,2,4,4,3},{1,0,0,0,0}},{{{1,1},1},{{2,2},1},{{3,1},2}}},{{"SO12"},{"SO11"},{{{2,-1,0,0,0,0},{-1,2,-1,0,0,0},{0,-1,2,-1,0,0},{0,0,-1,2,-1,-1},{0,0,0,-1,2,0},{0,0,0,-1,0,2}}},{{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,0},{0,0,-1,2,-2},{0,0,0,-1,2}}},{{1,1,1,1,1,1},{0,0,0,1,0,0},{0,0,1,0,0,0},{0,1,0,0,0,0},{0,-2,-2,-2,-1,-1}},{{{{1,0,0,0,0}},1}},{{0,1,2,4,2},{2,3,2,2,1}},{{{1,1},1},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SO12"},{"SO11"},{{{2,-1,0,0,0,0},{-1,2,-1,0,0,0},{0,-1,2,-1,0,0},{0,0,-1,2,-1,-1},{0,0,0,-1,2,0},{0,0,0,-1,0,2}}},{{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,0},{0,0,-1,2,-2},{0,0,0,-1,2}}},{{1,1,1,1,1,1},{0,0,0,1,0,0},{0,0,1,0,0,0},{0,1,0,0,0,0},{0,-2,-2,-2,-1,-1}},{{{{1,0,0,0,0}},1}},{{0,1,2,6,4},{0,1,0,0,0}},{{{1,1},2},{{2,2},1},{{5,1},1}}},{{"SO12"},{"SO11"},{{{2,-1,0,0,0,0},{-1,2,-1,0,0,0},{0,-1,2,-1,0,0},{0,0,-1,2,-1,-1},{0,0,0,-1,2,0},{0,0,0,-1,0,2}}},{{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,0},{0,0,-1,2,-2},{0,0,0,-1,2}}},{{1,1,1,1,1,1},{0,0,0,1,0,0},{0,0,1,0,0,0},{0,1,0,0,0,0},{0,-2,-2,-2,-1,-1}},{{{{1,0,0,0,0}},1}},{{0,1,2,3,2},{0,1,0,1,0}},{{{1,1},3},{{2,2},2}}},{{"SO12"},{"SO11"},{{{2,-1,0,0,0,0},{-1,2,-1,0,0,0},{0,-1,2,-1,0,0},{0,0,-1,2,-1,-1},{0,0,0,-1,2,0},{0,0,0,-1,0,2}}},{{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,0},{0,0,-1,2,-2},{0,0,0,-1,2}}},{{1,1,1,1,1,1},{0,0,0,1,0,0},{0,0,1,0,0,0},{0,1,0,0,0,0},{0,-2,-2,-2,-1,-1}},{{{{1,0,0,0,0}},1}},{{0,0,1,2,2},{0,0,1,0,0}},{{{1,1},4},{{2,2},1},{{3,1},1}}},{{"SO12"},{"SO11"},{{{2,-1,0,0,0,0},{-1,2,-1,0,0,0},{0,-1,2,-1,0,0},{0,0,-1,2,-1,-1},{0,0,0,-1,2,0},{0,0,0,-1,0,2}}},{{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,0},{0,0,-1,2,-2},{0,0,0,-1,2}}},{{1,1,1,1,1,1},{0,0,0,1,0,0},{0,0,1,0,0,0},{0,1,0,0,0,0},{0,-2,-2,-2,-1,-1}},{{{{1,0,0,0,0}},1}},{{0,0,0,1,1},{0,0,0,1,0}},{{{1,1},7},{{2,2},1}}},{{"SO13"},{"SO12"},{{{2,-1,0,0,0,0},{-1,2,-1,0,0,0},{0,-1,2,-1,0,0},{0,0,-1,2,-1,0},{0,0,0,-1,2,-2},{0,0,0,0,-1,2}}},{{{2,-1,0,0,0,0},{-1,2,-1,0,0,0},{0,-1,2,-1,0,0},{0,0,-1,2,-1,-1},{0,0,0,-1,2,0},{0,0,0,-1,0,2}}},{{1,1,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,1,0,0,0},{0,1,0,0,0,0},{0,-1,-2,-2,-2,-1}},{{{{1,0,0,0,0,0}},1}},{{1,2,5,8,5,4},{1,0,1,0,0,1}},{{{2,2},1},{{4,2},1}}},{{"SO13"},{"SO12"},{{{2,-1,0,0,0,0},{-1,2,-1,0,0,0},{0,-1,2,-1,0,0},{0,0,-1,2,-1,0},{0,0,0,-1,2,-2},{0,0,0,0,-1,2}}},{{{2,-1,0,0,0,0},{-1,2,-1,0,0,0},{0,-1,2,-1,0,0},{0,0,-1,2,-1,-1},{0,0,0,-1,2,0},{0,0,0,-1,0,2}}},{{1,1,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,1,0,0,0},{0,1,0,0,0,0},{0,-1,-2,-2,-2,-1}},{{{{1,0,0,0,0,0}},1}},{{1,2,4,8,5,5},{1,0,0,0,0,0}},{{{2,2},1},{{3,1},1},{{5,1},1}}},{{"SO13"},{"SO12"},{{{2,-1,0,0,0,0},{-1,2,-1,0,0,0},{0,-1,2,-1,0,0},{0,0,-1,2,-1,0},{0,0,0,-1,2,-2},{0,0,0,0,-1,2}}},{{{2,-1,0,0,0,0},{-1,2,-1,0,0,0},{0,-1,2,-1,0,0},{0,0,-1,2,-1,-1},{0,0,0,-1,2,0},{0,0,0,-1,0,2}}},{{1,1,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,1,0,0,0},{0,1,0,0,0,0},{0,-1,-2,-2,-2,-1}},{{{{1,0,0,0,0,0}},1}},{{1,2,3,4,3,2},{1,0,1,0,0,1}},{{{2,2},3}}},{{"SO13"},{"SO12"},{{{2,-1,0,0,0,0},{-1,2,-1,0,0,0},{0,-1,2,-1,0,0},{0,0,-1,2,-1,0},{0,0,0,-1,2,-2},{0,0,0,0,-1,2}}},{{{2,-1,0,0,0,0},{-1,2,-1,0,0,0},{0,-1,2,-1,0,0},{0,0,-1,2,-1,-1},{0,0,0,-1,2,0},{0,0,0,-1,0,2}}},{{1,1,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,1,0,0,0},{0,1,0,0,0,0},{0,-1,-2,-2,-2,-1}},{{{{1,0,0,0,0,0}},1}},{{0,0,1,2,2,2},{4,6,7,6,3,3}},{{{1,5},1},{{2,2},1},{{3,1},1}}},{{"SO13"},{"SO12"},{{{2,-1,0,0,0,0},{-1,2,-1,0,0,0},{0,-1,2,-1,0,0},{0,0,-1,2,-1,0},{0,0,0,-1,2,-2},{0,0,0,0,-1,2}}},{{{2,-1,0,0,0,0},{-1,2,-1,0,0,0},{0,-1,2,-1,0,0},{0,0,-1,2,-1,-1},{0,0,0,-1,2,0},{0,0,0,-1,0,2}}},{{1,1,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,1,0,0,0},{0,1,0,0,0,0},{0,-1,-2,-2,-2,-1}},{{{{1,0,0,0,0,0}},1}},{{1,2,8,12,7,7},{1,0,0,0,0,0}},{{{1,1},1},{{2,2},1},{{7,1},1}}},{{"SO13"},{"SO12"},{{{2,-1,0,0,0,0},{-1,2,-1,0,0,0},{0,-1,2,-1,0,0},{0,0,-1,2,-1,0},{0,0,0,-1,2,-2},{0,0,0,0,-1,2}}},{{{2,-1,0,0,0,0},{-1,2,-1,0,0,0},{0,-1,2,-1,0,0},{0,0,-1,2,-1,-1},{0,0,0,-1,2,0},{0,0,0,-1,0,2}}},{{1,1,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,1,0,0,0},{0,1,0,0,0,0},{0,-1,-2,-2,-2,-1}},{{{{1,0,0,0,0,0}},1}},{{1,2,3,4,3,3},{1,0,1,0,0,0}},{{{1,1},1},{{2,2},2},{{3,1},1}}},{{"SO13"},{"SO12"},{{{2,-1,0,0,0,0},{-1,2,-1,0,0,0},{0,-1,2,-1,0,0},{0,0,-1,2,-1,0},{0,0,0,-1,2,-2},{0,0,0,0,-1,2}}},{{{2,-1,0,0,0,0},{-1,2,-1,0,0,0},{0,-1,2,-1,0,0},{0,0,-1,2,-1,-1},{0,0,0,-1,2,0},{0,0,0,-1,0,2}}},{{1,1,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,1,0,0,0},{0,1,0,0,0,0},{0,-1,-2,-2,-2,-1}},{{{{1,0,0,0,0,0}},1}},{{0,1,2,4,3,1},{0,1,0,0,0,0}},{{{1,1},2},{{2,2},1},{{3,1},2}}},{{"SO13"},{"SO12"},{{{2,-1,0,0,0,0},{-1,2,-1,0,0,0},{0,-1,2,-1,0,0},{0,0,-1,2,-1,0},{0,0,0,-1,2,-2},{0,0,0,0,-1,2}}},{{{2,-1,0,0,0,0},{-1,2,-1,0,0,0},{0,-1,2,-1,0,0},{0,0,-1,2,-1,-1},{0,0,0,-1,2,0},{0,0,0,-1,0,2}}},{{1,1,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,1,0,0,0},{0,1,0,0,0,0},{0,-1,-2,-2,-2,-1}},{{{{1,0,0,0,0,0}},1}},{{0,0,1,2,2,2},{0,2,3,2,1,1}},{{{1,1},2},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SO13"},{"SO12"},{{{2,-1,0,0,0,0},{-1,2,-1,0,0,0},{0,-1,2,-1,0,0},{0,0,-1,2,-1,0},{0,0,0,-1,2,-2},{0,0,0,0,-1,2}}},{{{2,-1,0,0,0,0},{-1,2,-1,0,0,0},{0,-1,2,-1,0,0},{0,0,-1,2,-1,-1},{0,0,0,-1,2,0},{0,0,0,-1,0,2}}},{{1,1,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,1,0,0,0},{0,1,0,0,0,0},{0,-1,-2,-2,-2,-1}},{{{{1,0,0,0,0,0}},1}},{{0,1,2,6,4,4},{0,1,0,0,0,0}},{{{1,1},3},{{2,2},1},{{5,1},1}}},{{"SO13"},{"SO12"},{{{2,-1,0,0,0,0},{-1,2,-1,0,0,0},{0,-1,2,-1,0,0},{0,0,-1,2,-1,0},{0,0,0,-1,2,-2},{0,0,0,0,-1,2}}},{{{2,-1,0,0,0,0},{-1,2,-1,0,0,0},{0,-1,2,-1,0,0},{0,0,-1,2,-1,-1},{0,0,0,-1,2,0},{0,0,0,-1,0,2}}},{{1,1,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,1,0,0,0},{0,1,0,0,0,0},{0,-1,-2,-2,-2,-1}},{{{{1,0,0,0,0,0}},1}},{{0,0,1,2,2,1},{0,0,1,0,0,1}},{{{1,1},4},{{2,2},2}}},{{"SO13"},{"SO12"},{{{2,-1,0,0,0,0},{-1,2,-1,0,0,0},{0,-1,2,-1,0,0},{0,0,-1,2,-1,0},{0,0,0,-1,2,-2},{0,0,0,0,-1,2}}},{{{2,-1,0,0,0,0},{-1,2,-1,0,0,0},{0,-1,2,-1,0,0},{0,0,-1,2,-1,-1},{0,0,0,-1,2,0},{0,0,0,-1,0,2}}},{{1,1,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,1,0,0,0},{0,1,0,0,0,0},{0,-1,-2,-2,-2,-1}},{{{{1,0,0,0,0,0}},1}},{{0,0,1,2,2,2},{0,0,1,0,0,0}},{{{1,1},5},{{2,2},1},{{3,1},1}}},{{"SO13"},{"SO12"},{{{2,-1,0,0,0,0},{-1,2,-1,0,0,0},{0,-1,2,-1,0,0},{0,0,-1,2,-1,0},{0,0,0,-1,2,-2},{0,0,0,0,-1,2}}},{{{2,-1,0,0,0,0},{-1,2,-1,0,0,0},{0,-1,2,-1,0,0},{0,0,-1,2,-1,-1},{0,0,0,-1,2,0},{0,0,0,-1,0,2}}},{{1,1,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,1,0,0,0},{0,1,0,0,0,0},{0,-1,-2,-2,-2,-1}},{{{{1,0,0,0,0,0}},1}},{{0,0,0,0,1,0},{0,0,0,0,0,1}},{{{1,1},8},{{2,2},1}}},{{"SU2","SO10"},{"SO9","U1"},{{{2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}},{}},{{0,1,1,1,1,1},{0,0,0,1,0,0},{0,0,1,0,0,0},{0,0,-2,-2,-1,-1},{1,0,0,0,0,0}},{{{{0,0,0,0},2},1},{{{0,0,0,0},-2},1},{{{1,0,0,0},0},1}},{{1,2,6,4,0},{1,0,0,0,0}},{{{1,1},{2,3}},{{2,2},1},{{5,1},1}}},{{"SU2","SO10"},{"SO9","U1"},{{{2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}},{}},{{0,1,1,1,1,1},{0,0,0,1,0,0},{0,0,1,0,0,0},{0,0,-2,-2,-1,-1},{1,0,0,0,0,0}},{{{{0,0,0,0},2},1},{{{0,0,0,0},-2},1},{{{1,0,0,0},0},1}},{{1,2,3,2,0},{1,0,1,0,0}},{{{1,1},{3,4}},{{2,2},2}}},{{"SU2","SO10"},{"SO9","U1"},{{{2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}},{}},{{0,1,1,1,1,1},{0,0,0,1,0,0},{0,0,1,0,0,0},{0,0,-2,-2,-1,-1},{1,0,0,0,0,0}},{{{{0,0,0,0},2},1},{{{0,0,0,0},-2},1},{{{1,0,0,0},0},1}},{{0,1,2,2,0},{0,1,0,0,0}},{{{1,1},{4,5}},{{2,2},1},{{3,1},1}}},{{"SU2","SO10"},{"SO9","U1"},{{{2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}},{}},{{0,1,1,1,1,1},{0,0,0,1,0,0},{0,0,1,0,0,0},{0,0,-2,-2,-1,-1},{1,0,0,0,0,0}},{{{{0,0,0,0},2},1},{{{0,0,0,0},-2},1},{{{1,0,0,0},0},1}},{{0,0,1,1,0},{0,0,1,0,0}},{{{1,1},{7,8}},{{2,2},1}}},{{"SU2","SO11"},{"SO10","U1"},{{{2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,0},{0,0,-1,2,-2},{0,0,0,-1,2}}},{{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}},{}},{{0,1,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,1,0,0,0},{0,0,-1,-2,-2,-1},{1,0,0,0,0,0}},{{{{0,0,0,0,0},2},1},{{{0,0,0,0,0},-2},1},{{{1,0,0,0,0},0},1}},{{1,2,4,3,1,0},{1,0,0,0,0,0}},{{{1,1},{2,3}},{{2,2},1},{{3,1},2}}},{{"SU2","SO11"},{"SO10","U1"},{{{2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,0},{0,0,-1,2,-2},{0,0,0,-1,2}}},{{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}},{}},{{0,1,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,1,0,0,0},{0,0,-1,-2,-2,-1},{1,0,0,0,0,0}},{{{{0,0,0,0,0},2},1},{{{0,0,0,0,0},-2},1},{{{1,0,0,0,0},0},1}},{{0,1,2,2,2,0},{2,3,2,1,1,0}},{{{1,1},{2,3}},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SU2","SO11"},{"SO10","U1"},{{{2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,0},{0,0,-1,2,-2},{0,0,0,-1,2}}},{{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}},{}},{{0,1,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,1,0,0,0},{0,0,-1,-2,-2,-1},{1,0,0,0,0,0}},{{{{0,0,0,0,0},2},1},{{{0,0,0,0,0},-2},1},{{{1,0,0,0,0},0},1}},{{1,2,6,4,4,0},{1,0,0,0,0,0}},{{{1,1},{3,4}},{{2,2},1},{{5,1},1}}},{{"SU2","SO11"},{"SO10","U1"},{{{2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,0},{0,0,-1,2,-2},{0,0,0,-1,2}}},{{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}},{}},{{0,1,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,1,0,0,0},{0,0,-1,-2,-2,-1},{1,0,0,0,0,0}},{{{{0,0,0,0,0},2},1},{{{0,0,0,0,0},-2},1},{{{1,0,0,0,0},0},1}},{{0,1,2,2,1,0},{0,1,0,0,1,0}},{{{1,1},{4,5}},{{2,2},2}}},{{"SU2","SO11"},{"SO10","U1"},{{{2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,0},{0,0,-1,2,-2},{0,0,0,-1,2}}},{{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}},{}},{{0,1,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,1,0,0,0},{0,0,-1,-2,-2,-1},{1,0,0,0,0,0}},{{{{0,0,0,0,0},2},1},{{{0,0,0,0,0},-2},1},{{{1,0,0,0,0},0},1}},{{0,1,2,2,2,0},{0,1,0,0,0,0}},{{{1,1},{5,6}},{{2,2},1},{{3,1},1}}},{{"SU2","SO11"},{"SO10","U1"},{{{2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,0},{0,0,-1,2,-2},{0,0,0,-1,2}}},{{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}},{}},{{0,1,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,1,0,0,0},{0,0,-1,-2,-2,-1},{1,0,0,0,0,0}},{{{{0,0,0,0,0},2},1},{{{0,0,0,0,0},-2},1},{{{1,0,0,0,0},0},1}},{{0,0,0,1,0,0},{0,0,0,0,1,0}},{{{1,1},{8,9}},{{2,2},1}}},{{"SO5","SU5"},{"SU2","SU2","SU4","U1"},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-1},{0,0,-1,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}},{}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,0,1,0,0},{0,0,0,0,1,0},{0,0,0,0,0,1},{0,0,-4,-3,-2,-1}},{{{{1},{1},{0,0,0},0},1},{{{0},{0},{0,0,1},-5},1},{{{0},{0},{1,0,0},5},1}},{{0,0,1,2,1,0},{0,0,1,0,1,0}},{{{1,1},{4,5}},{{2,2},2}}},{{"SO5","SU5"},{"SU2","SU2","SU4","U1"},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-1},{0,0,-1,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}},{}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,0,1,0,0},{0,0,0,0,1,0},{0,0,0,0,0,1},{0,0,-4,-3,-2,-1}},{{{{1},{1},{0,0,0},0},1},{{{0},{0},{0,0,1},-5},1},{{{0},{0},{1,0,0},5},1}},{{1,1,1,2,1,0},{0,0,1,0,1,0}},{{{1,1},{1,2}},{{2,2},2},{{3,1},1}}},{{"SO5","SU5"},{"SU2","SU2","SU4","U1"},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-1},{0,0,-1,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}},{}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,0,1,0,0},{0,0,0,0,1,0},{0,0,0,0,0,1},{0,0,-4,-3,-2,-1}},{{{{1},{1},{0,0,0},0},1},{{{0},{0},{0,0,1},-5},1},{{{0},{0},{1,0,0},5},1}},{{1,0,0,0,0,0},{0,1,0,0,0,0}},{{{1,1},{8,9}},{{2,2},1}}},{{"SO5","SU5"},{"SU2","SU2","SU4","U1"},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-1},{0,0,-1,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}},{}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,0,1,0,0},{0,0,0,0,1,0},{0,0,0,0,0,1},{0,0,-4,-3,-2,-1}},{{{{1},{1},{0,0,0},0},1},{{{0},{0},{0,0,1},-5},1},{{{0},{0},{1,0,0},5},1}},{{1,0,0,2,2,0},{0,1,0,0,0,0}},{{{1,1},{2,3}},{{2,2},1},{{3,1},2}}},{{"SO5","SU5"},{"SU2","SU2","SU4","U1"},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-1},{0,0,-1,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}},{}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,0,1,0,0},{0,0,0,0,1,0},{0,0,0,0,0,1},{0,0,-4,-3,-2,-1}},{{{{1},{1},{0,0,0},0},1},{{{0},{0},{0,0,1},-5},1},{{{0},{0},{1,0,0},5},1}},{{1,0,1,2,1,0},{0,1,1,0,1,0}},{{{1,1},{0,1}},{{2,2},3}}},{{"SU3","SO8"},{"SU2","SO7"},{{{2,-1},{-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{2,2,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,1,0,0,1}},{{{{4},{0,0,0}},1},{{{0},{1,0,0}},1}},{{0,1,2,2},{0,1,0,0}},{{{1,1},5},{{2,2},1},{{3,1},1}}},{{"SU3","SO8"},{"SU2","SO7"},{{{2,-1},{-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{2,2,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,1,0,0,1}},{{{{4},{0,0,0}},1},{{{0},{1,0,0}},1}},{{0,0,1,1},{0,0,1,0}},{{{1,1},8},{{2,2},1}}},{{"SU3","SO8"},{"SU2","SO7"},{{{2,-1},{-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{2,2,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,1,0,0,1}},{{{{4},{0,0,0}},1},{{{0},{1,0,0}},1}},{{1,1,2,2},{0,1,0,0}},{{{2,2},1},{{3,1},1},{{5,1},1}}},{{"SU3","SO8"},{"SU2","SO7"},{{{2,-1},{-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{2,2,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,1,0,0,1}},{{{{4},{0,0,0}},1},{{{0},{1,0,0}},1}},{{1,1,0,0},{0,1,2,2}},{{{1,3},1},{{2,2},1},{{5,1},1}}},{{"SU3","SO8"},{"SU2","SO7"},{{{2,-1},{-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{2,2,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,1,0,0,1}},{{{{4},{0,0,0}},1},{{{0},{1,0,0}},1}},{{1,0,1,1},{0,0,1,0}},{{{1,1},3},{{2,2},1},{{5,1},1}}},{{"SU3","SO8"},{"SU2","SO7","U1"},{{{2,-1},{-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}},{}},{{0,1,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,1,0,0,1},{-2,-1,0,0,0,0}},{{{{1},{0,0,0},-3},1},{{{1},{0,0,0},3},1},{{{0},{1,0,0},0},1}},{{0,1,2,2,0},{0,1,0,0,0}},{{{1,1},{4,5}},{{2,2},1},{{3,1},1}}},{{"SU3","SO8"},{"SU2","SO7","U1"},{{{2,-1},{-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}},{}},{{0,1,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,1,0,0,1},{-2,-1,0,0,0,0}},{{{{1},{0,0,0},-3},1},{{{1},{0,0,0},3},1},{{{0},{1,0,0},0},1}},{{0,0,1,1,0},{0,0,1,0,0}},{{{1,1},{7,8}},{{2,2},1}}},{{"SO5","SO8"},{"SU2","SU2","SO7"},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,1,0,0,1}},{{{{1},{1},{0,0,0}},1},{{{0},{0},{1,0,0}},1}},{{0,0,1,2,2},{0,0,1,0,0}},{{{1,1},4},{{2,2},1},{{3,1},1}}},{{"SO5","SO8"},{"SU2","SU2","SO7"},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,1,0,0,1}},{{{{1},{1},{0,0,0}},1},{{{0},{0},{1,0,0}},1}},{{0,0,0,1,1},{0,0,0,1,0}},{{{1,1},7},{{2,2},1}}},{{"SO5","SO8"},{"SU2","SU2","SO7"},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,1,0,0,1}},{{{{1},{1},{0,0,0}},1},{{{0},{0},{1,0,0}},1}},{{1,1,1,2,2},{0,0,1,0,0}},{{{1,1},1},{{2,2},1},{{3,1},2}}},{{"SO5","SO8"},{"SU2","SU2","SO7"},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,1,0,0,1}},{{{{1},{1},{0,0,0}},1},{{{0},{0},{1,0,0}},1}},{{1,1,1,0,0},{0,0,1,2,2}},{{{1,1},1},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SO5","SO8"},{"SU2","SU2","SO7"},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,1,0,0,1}},{{{{1},{1},{0,0,0}},1},{{{0},{0},{1,0,0}},1}},{{1,1,0,1,1},{0,0,0,1,0}},{{{1,1},4},{{2,2},1},{{3,1},1}}},{{"SO5","SO8"},{"SU2","SU2","SO7"},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,1,0,0,1}},{{{{1},{1},{0,0,0}},1},{{{0},{0},{1,0,0}},1}},{{1,0,0,0,0},{0,1,0,0,0}},{{{1,1},7},{{2,2},1}}},{{"SO5","SO8"},{"SU2","SU2","SO7"},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,1,0,0,1}},{{{{1},{1},{0,0,0}},1},{{{0},{0},{1,0,0}},1}},{{1,0,6,10,6},{0,1,0,0,0}},{{{2,2},1},{{7,1},1}}},{{"SO5","SO8"},{"SU2","SU2","SO7"},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,1,0,0,1}},{{{{1},{1},{0,0,0}},1},{{{0},{0},{1,0,0}},1}},{{1,0,2,2,2},{0,1,0,0,0}},{{{1,1},1},{{2,2},1},{{3,1},2}}},{{"SO5","SO8"},{"SU2","SU2","SO7"},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,1,0,0,1}},{{{{1},{1},{0,0,0}},1},{{{0},{0},{1,0,0}},1}},{{1,0,0,4,3},{0,1,0,0,0}},{{{1,1},2},{{2,2},1},{{5,1},1}}},{{"SO5","SO8"},{"SU2","SU2","SO7"},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,1,0,0,1}},{{{{1},{1},{0,0,0}},1},{{{0},{0},{1,0,0}},1}},{{1,0,0,0,1},{0,1,0,0,0}},{{{1,1},4},{{2,2},1},{{3,1},1}}},{{"SO5","SO8"},{"SU2","SU2","SO7"},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,1,0,0,1}},{{{{1},{1},{0,0,0}},1},{{{0},{0},{1,0,0}},1}},{{1,0,1,2,2},{0,1,1,0,0}},{{{2,2},2},{{3,1},1}}},{{"SO5","SO8"},{"SU2","SU2","SO7"},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,1,0,0,1}},{{{{1},{1},{0,0,0}},1},{{{0},{0},{1,0,0}},1}},{{1,0,0,2,1},{0,1,2,2,1}},{{{1,1},1},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SO5","SO8"},{"SU2","SU2","SO7"},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,1,0,0,1}},{{{{1},{1},{0,0,0}},1},{{{0},{0},{1,0,0}},1}},{{1,0,0,1,1},{0,1,0,1,0}},{{{1,1},3},{{2,2},2}}},{{"G2","SO8"},{"SU3","SO7"},{{{2,-3},{-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2,-1},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{-2,-1,0,0,0,0},{1,0,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,1,0,0,1}},{{{{0,1},{0,0,0}},1},{{{1,0},{0,0,0}},1},{{{0,0},{1,0,0}},1}},{{0,0,1,2,2},{0,0,1,0,0}},{{{1,1},6},{{2,2},1},{{3,1},1}}},{{"G2","SO8"},{"SU3","SO7"},{{{2,-3},{-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2,-1},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{-2,-1,0,0,0,0},{1,0,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,1,0,0,1}},{{{{0,1},{0,0,0}},1},{{{1,0},{0,0,0}},1},{{{0,0},{1,0,0}},1}},{{0,0,0,1,1},{0,0,0,1,0}},{{{1,1},9},{{2,2},1}}},{{"G2","SO8"},{"SU3","SO7"},{{{2,-3},{-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2,-1},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{-2,-1,0,0,0,0},{1,0,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,1,0,0,1}},{{{{0,1},{0,0,0}},1},{{{1,0},{0,0,0}},1},{{{0,0},{1,0,0}},1}},{{2,2,1,2,2},{0,0,1,0,0}},{{{2,2},1},{{3,1},3}}},{{"G2","SO8"},{"SU3","SO7"},{{{2,-3},{-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2,-1},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{-2,-1,0,0,0,0},{1,0,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,1,0,0,1}},{{{{0,1},{0,0,0}},1},{{{1,0},{0,0,0}},1},{{{0,0},{1,0,0}},1}},{{2,2,1,0,0},{0,0,1,2,2}},{{{1,3},1},{{2,2},1},{{3,1},2}}},{{"G2","SO8"},{"SU3","SO7"},{{{2,-3},{-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2,-1},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{-2,-1,0,0,0,0},{1,0,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,1,0,0,1}},{{{{0,1},{0,0,0}},1},{{{1,0},{0,0,0}},1},{{{0,0},{1,0,0}},1}},{{2,2,0,1,1},{0,0,0,1,0}},{{{1,1},3},{{2,2},1},{{3,1},2}}},{{"SU3","SO9"},{"SU2","SO8"},{{{2,-1},{-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{2,2,0,0,0,0},{0,0,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,0,-1,-2,-1}},{{{{4},{0,0,0,0}},1},{{{0},{1,0,0,0}},1}},{{0,1,2,2,1},{0,1,0,0,1}},{{{1,1},5},{{2,2},2}}},{{"SU3","SO9"},{"SU2","SO8"},{{{2,-1},{-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{2,2,0,0,0,0},{0,0,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,0,-1,-2,-1}},{{{{4},{0,0,0,0}},1},{{{0},{1,0,0,0}},1}},{{0,1,0,0,0},{0,1,2,1,1}},{{{1,1},9},{{2,2},1}}},{{"SU3","SO9"},{"SU2","SO8"},{{{2,-1},{-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{2,2,0,0,0,0},{0,0,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,0,-1,-2,-1}},{{{{4},{0,0,0,0}},1},{{{0},{1,0,0,0}},1}},{{0,1,2,2,2},{0,1,0,0,0}},{{{1,1},6},{{2,2},1},{{3,1},1}}},{{"SU3","SO9"},{"SU2","SO8"},{{{2,-1},{-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{2,2,0,0,0,0},{0,0,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,0,-1,-2,-1}},{{{{4},{0,0,0,0}},1},{{{0},{1,0,0,0}},1}},{{1,1,2,2,1},{0,1,0,0,1}},{{{2,2},2},{{5,1},1}}},{{"SU3","SO9"},{"SU2","SO8"},{{{2,-1},{-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{2,2,0,0,0,0},{0,0,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,0,-1,-2,-1}},{{{{4},{0,0,0,0}},1},{{{0},{1,0,0,0}},1}},{{1,1,0,0,0},{0,1,2,1,1}},{{{1,1},4},{{2,2},1},{{5,1},1}}},{{"SU3","SO9"},{"SU2","SO8"},{{{2,-1},{-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{2,2,0,0,0,0},{0,0,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,0,-1,-2,-1}},{{{{4},{0,0,0,0}},1},{{{0},{1,0,0,0}},1}},{{1,1,2,2,2},{0,1,0,0,0}},{{{1,1},1},{{2,2},1},{{3,1},1},{{5,1},1}}},{{"SU3","SO9"},{"SU2","SO8"},{{{2,-1},{-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{2,2,0,0,0,0},{0,0,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,0,-1,-2,-1}},{{{{4},{0,0,0,0}},1},{{{0},{1,0,0,0}},1}},{{1,1,0,0,0},{0,1,2,2,2}},{{{1,1},1},{{1,3},1},{{2,2},1},{{5,1},1}}},{{"SU3","SO9"},{"SU2","SO8","U1"},{{{2,-1},{-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}},{}},{{0,1,0,0,0,0},{0,0,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,0,-1,-2,-1},{-2,-1,0,0,0,0}},{{{{1},{0,0,0,0},-3},1},{{{1},{0,0,0,0},3},1},{{{0},{1,0,0,0},0},1}},{{0,1,2,2,1,0},{0,1,0,0,1,0}},{{{1,1},{4,5}},{{2,2},2}}},{{"SU3","SO9"},{"SU2","SO8","U1"},{{{2,-1},{-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}},{}},{{0,1,0,0,0,0},{0,0,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,0,-1,-2,-1},{-2,-1,0,0,0,0}},{{{{1},{0,0,0,0},-3},1},{{{1},{0,0,0,0},3},1},{{{0},{1,0,0,0},0},1}},{{0,1,0,0,0,0},{0,1,2,1,1,0}},{{{1,1},{8,9}},{{2,2},1}}},{{"SU3","SO9"},{"SU2","SO8","U1"},{{{2,-1},{-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}},{}},{{0,1,0,0,0,0},{0,0,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,0,-1,-2,-1},{-2,-1,0,0,0,0}},{{{{1},{0,0,0,0},-3},1},{{{1},{0,0,0,0},3},1},{{{0},{1,0,0,0},0},1}},{{0,1,2,2,2,0},{0,1,0,0,0,0}},{{{1,1},{5,6}},{{2,2},1},{{3,1},1}}},{{"SO5","SO9"},{"SU2","SU2","SO8"},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,0,-1,-2,-1}},{{{{1},{1},{0,0,0,0}},1},{{{0},{0},{1,0,0,0}},1}},{{0,0,1,2,2,1},{0,0,1,0,0,1}},{{{1,1},4},{{2,2},2}}},{{"SO5","SO9"},{"SU2","SU2","SO8"},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,0,-1,-2,-1}},{{{{1},{1},{0,0,0,0}},1},{{{0},{0},{1,0,0,0}},1}},{{0,0,1,0,0,0},{0,0,1,2,1,1}},{{{1,1},8},{{2,2},1}}},{{"SO5","SO9"},{"SU2","SU2","SO8"},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,0,-1,-2,-1}},{{{{1},{1},{0,0,0,0}},1},{{{0},{0},{1,0,0,0}},1}},{{0,0,1,2,2,2},{0,0,1,0,0,0}},{{{1,1},5},{{2,2},1},{{3,1},1}}},{{"SO5","SO9"},{"SU2","SU2","SO8"},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,0,-1,-2,-1}},{{{{1},{1},{0,0,0,0}},1},{{{0},{0},{1,0,0,0}},1}},{{1,1,1,2,2,1},{0,0,1,0,0,1}},{{{1,1},1},{{2,2},2},{{3,1},1}}},{{"SO5","SO9"},{"SU2","SU2","SO8"},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,0,-1,-2,-1}},{{{{1},{1},{0,0,0,0}},1},{{{0},{0},{1,0,0,0}},1}},{{1,1,1,0,0,0},{0,0,1,2,1,1}},{{{1,1},5},{{2,2},1},{{3,1},1}}},{{"SO5","SO9"},{"SU2","SU2","SO8"},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,0,-1,-2,-1}},{{{{1},{1},{0,0,0,0}},1},{{{0},{0},{1,0,0,0}},1}},{{1,1,1,2,2,2},{0,0,1,0,0,0}},{{{1,1},2},{{2,2},1},{{3,1},2}}},{{"SO5","SO9"},{"SU2","SU2","SO8"},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,0,-1,-2,-1}},{{{{1},{1},{0,0,0,0}},1},{{{0},{0},{1,0,0,0}},1}},{{1,1,1,0,0,0},{0,0,1,2,2,2}},{{{1,1},2},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SO5","SO9"},{"SU2","SU2","SO8"},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,0,-1,-2,-1}},{{{{1},{1},{0,0,0,0}},1},{{{0},{0},{1,0,0,0}},1}},{{1,0,0,0,0,0},{0,1,0,0,0,0}},{{{1,1},8},{{2,2},1}}},{{"SO5","SO9"},{"SU2","SU2","SO8"},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,0,-1,-2,-1}},{{{{1},{1},{0,0,0,0}},1},{{{0},{0},{1,0,0,0}},1}},{{1,0,4,4,3,3},{0,1,0,0,0,0}},{{{1,1},3},{{2,2},1},{{5,1},1}}},{{"SO5","SO9"},{"SU2","SU2","SO8"},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,0,-1,-2,-1}},{{{{1},{1},{0,0,0,0}},1},{{{0},{0},{1,0,0,0}},1}},{{1,0,2,6,4,4},{0,1,0,0,0,0}},{{{2,2},1},{{3,1},1},{{5,1},1}}},{{"SO5","SO9"},{"SU2","SU2","SO8"},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,0,-1,-2,-1}},{{{{1},{1},{0,0,0,0}},1},{{{0},{0},{1,0,0,0}},1}},{{1,0,2,2,1,1},{0,1,0,0,0,0}},{{{1,1},5},{{2,2},1},{{3,1},1}}},{{"SO5","SO9"},{"SU2","SU2","SO8"},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,0,-1,-2,-1}},{{{{1},{1},{0,0,0,0}},1},{{{0},{0},{1,0,0,0}},1}},{{1,0,6,10,6,6},{0,1,0,0,0,0}},{{{1,1},1},{{2,2},1},{{7,1},1}}},{{"SO5","SO9"},{"SU2","SU2","SO8"},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,0,-1,-2,-1}},{{{{1},{1},{0,0,0,0}},1},{{{0},{0},{1,0,0,0}},1}},{{1,0,0,2,2,0},{0,1,0,0,0,0}},{{{1,1},2},{{2,2},1},{{3,1},2}}},{{"SO5","SO9"},{"SU2","SU2","SO8"},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,0,-1,-2,-1}},{{{{1},{1},{0,0,0,0}},1},{{{0},{0},{1,0,0,0}},1}},{{1,0,3,6,4,3},{0,1,1,0,0,1}},{{{2,2},1},{{4,2},1}}},{{"SO5","SO9"},{"SU2","SU2","SO8"},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,0,-1,-2,-1}},{{{{1},{1},{0,0,0,0}},1},{{{0},{0},{1,0,0,0}},1}},{{1,0,4,6,3,3},{0,1,0,0,1,1}},{{{1,3},1},{{2,2},1},{{5,1},1}}},{{"SO5","SO9"},{"SU2","SU2","SO8"},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,0,-1,-2,-1}},{{{{1},{1},{0,0,0,0}},1},{{{0},{0},{1,0,0,0}},1}},{{1,0,1,2,2,1},{0,1,1,0,0,1}},{{{2,2},3}}},{{"SO5","SO9"},{"SU2","SU2","SO8"},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,0,-1,-2,-1}},{{{{1},{1},{0,0,0,0}},1},{{{0},{0},{1,0,0,0}},1}},{{1,0,2,2,1,1},{0,1,0,0,1,1}},{{{1,1},2},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SO5","SO9"},{"SU2","SU2","SO8"},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,0,-1,-2,-1}},{{{{1},{1},{0,0,0,0}},1},{{{0},{0},{1,0,0,0}},1}},{{1,0,1,0,0,0},{0,1,1,2,1,1}},{{{1,1},4},{{2,2},2}}},{{"SO5","SO9"},{"SU2","SU2","SO8"},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,0,-1,-2,-1}},{{{{1},{1},{0,0,0,0}},1},{{{0},{0},{1,0,0,0}},1}},{{1,0,1,2,2,2},{0,1,1,0,0,0}},{{{1,1},1},{{2,2},2},{{3,1},1}}},{{"SU2","SU2","SU5"},{"SU2","SU4","U1"},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-1},{0,0,-1,2}}},{{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}},{}},{{1,1,0,0,0,0},{0,0,0,1,0,0},{0,0,0,0,1,0},{0,0,0,0,0,1},{0,0,-4,-3,-2,-1}},{{{{2},{0,0,0},0},1},{{{0},{0,0,1},-5},1},{{{0},{1,0,0},5},1}},{{0,1,2,1,0},{0,1,0,1,0}},{{{1,1},{3,4}},{{2,2},2}}},{{"SU2","SU2","SU5"},{"SU2","SU4","U1"},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-1},{0,0,-1,2}}},{{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}},{}},{{1,1,0,0,0,0},{0,0,0,1,0,0},{0,0,0,0,1,0},{0,0,0,0,0,1},{0,0,-4,-3,-2,-1}},{{{{2},{0,0,0},0},1},{{{0},{0,0,1},-5},1},{{{0},{1,0,0},5},1}},{{1,1,2,1,0},{0,1,0,1,0}},{{{1,1},{0,1}},{{2,2},2},{{3,1},1}}},{{"SU2","SU2","SO8"},{"SO7","U1","U1"},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{},{}},{{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,1,0,0,1},{1,0,0,0,0,0},{0,1,0,0,0,0}},{{{{0,0,0},2,0},1},{{{0,0,0},-2,0},1},{{{0,0,0},0,2},1},{{{0,0,0},0,-2},1},{{{1,0,0},0,0},1}},{{1,2,2,0,0},{1,0,0,0,0}},{{{1,1},{4,6}},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SO8"},{"SO7","U1","U1"},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{},{}},{{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,1,0,0,1},{1,0,0,0,0,0},{0,1,0,0,0,0}},{{{{0,0,0},2,0},1},{{{0,0,0},-2,0},1},{{{0,0,0},0,2},1},{{{0,0,0},0,-2},1},{{{1,0,0},0,0},1}},{{0,1,1,0,0},{0,1,0,0,0}},{{{1,1},{7,9}},{{2,2},1}}},{{"SU2","SU2","SO8"},{"SU2","SO7"},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{1,1,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,1,0,0,1}},{{{{2},{0,0,0}},1},{{{0},{1,0,0}},1}},{{0,1,2,2},{0,1,0,0}},{{{1,1},3},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SO8"},{"SU2","SO7"},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{1,1,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,1,0,0,1}},{{{{2},{0,0,0}},1},{{{0},{1,0,0}},1}},{{0,0,1,1},{0,0,1,0}},{{{1,1},6},{{2,2},1}}},{{"SU2","SU2","SO8"},{"SU2","SO7"},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{1,1,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,1,0,0,1}},{{{{2},{0,0,0}},1},{{{0},{1,0,0}},1}},{{1,1,2,2},{0,1,0,0}},{{{2,2},1},{{3,1},2}}},{{"SU2","SU2","SO8"},{"SU2","SO7"},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{1,1,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,1,0,0,1}},{{{{2},{0,0,0}},1},{{{0},{1,0,0}},1}},{{1,1,0,0},{0,1,2,2}},{{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SO8"},{"SU2","SO7"},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{1,1,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,1,0,0,1}},{{{{2},{0,0,0}},1},{{{0},{1,0,0}},1}},{{1,0,1,1},{0,0,1,0}},{{{1,1},3},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SO9"},{"SU2","SO8"},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{1,1,0,0,0,0},{0,0,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,0,-1,-2,-1}},{{{{2},{0,0,0,0}},1},{{{0},{1,0,0,0}},1}},{{0,1,2,2,1},{0,1,0,0,1}},{{{1,1},3},{{2,2},2}}},{{"SU2","SU2","SO9"},{"SU2","SO8"},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{1,1,0,0,0,0},{0,0,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,0,-1,-2,-1}},{{{{2},{0,0,0,0}},1},{{{0},{1,0,0,0}},1}},{{0,1,0,0,0},{0,1,2,1,1}},{{{1,1},7},{{2,2},1}}},{{"SU2","SU2","SO9"},{"SU2","SO8"},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{1,1,0,0,0,0},{0,0,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,0,-1,-2,-1}},{{{{2},{0,0,0,0}},1},{{{0},{1,0,0,0}},1}},{{0,1,2,2,2},{0,1,0,0,0}},{{{1,1},4},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SO9"},{"SU2","SO8"},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{1,1,0,0,0,0},{0,0,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,0,-1,-2,-1}},{{{{2},{0,0,0,0}},1},{{{0},{1,0,0,0}},1}},{{1,1,2,2,1},{0,1,0,0,1}},{{{2,2},2},{{3,1},1}}},{{"SU2","SU2","SO9"},{"SU2","SO8"},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{1,1,0,0,0,0},{0,0,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,0,-1,-2,-1}},{{{{2},{0,0,0,0}},1},{{{0},{1,0,0,0}},1}},{{1,1,0,0,0},{0,1,2,1,1}},{{{1,1},4},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SO9"},{"SU2","SO8"},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{1,1,0,0,0,0},{0,0,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,0,-1,-2,-1}},{{{{2},{0,0,0,0}},1},{{{0},{1,0,0,0}},1}},{{1,1,2,2,2},{0,1,0,0,0}},{{{1,1},1},{{2,2},1},{{3,1},2}}},{{"SU2","SU2","SO9"},{"SU2","SO8"},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{1,1,0,0,0,0},{0,0,1,1,1,1},{0,0,0,0,1,0},{0,0,0,1,0,0},{0,0,0,-1,-2,-1}},{{{{2},{0,0,0,0}},1},{{{0},{1,0,0,0}},1}},{{1,1,0,0,0},{0,1,2,2,2}},{{{1,1},1},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SU4","SU4"},{"SO5","SU3","U1"},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2,-2},{-1,2}},{{2,-1},{-1,2}},{}},{{0,1,0,0,0,0},{1,0,1,0,0,0},{0,0,0,0,1,0},{0,0,0,0,0,1},{0,0,0,-3,-2,-1}},{{{{1,0},{0,0},0},1},{{{0,0},{0,1},-4},1},{{{0,0},{1,0},4},1}},{{1,1,0,0,0},{1,0,0,0,0}},{{{1,1},{7,8}},{{2,2},1}}},{{"SU4","SU4"},{"SO5","SU3","U1"},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2,-2},{-1,2}},{{2,-1},{-1,2}},{}},{{0,1,0,0,0,0},{1,0,1,0,0,0},{0,0,0,0,1,0},{0,0,0,0,0,1},{0,0,0,-3,-2,-1}},{{{{1,0},{0,0},0},1},{{{0,0},{0,1},-4},1},{{{0,0},{1,0},4},1}},{{1,1,2,2,0},{1,0,0,0,0}},{{{1,1},{1,2}},{{2,2},1},{{3,1},2}}},{{"SU4","SU4"},{"SO5","SO5"},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{0,1,0,0,0,0},{1,0,1,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,1}},{{{{1,0},{0,0}},1},{{{0,0},{1,0}},1}},{{0,0,1,1},{0,0,1,0}},{{{1,1},6},{{2,2},1}}},{{"SU4","SU4"},{"SO5","SO5"},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{0,1,0,0,0,0},{1,0,1,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,1}},{{{{1,0},{0,0}},1},{{{0,0},{1,0}},1}},{{4,3,1,1},{0,0,1,0}},{{{1,1},1},{{2,2},1},{{5,1},1}}},{{"SU4","SU4"},{"SO5","SO5"},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{0,1,0,0,0,0},{1,0,1,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,1}},{{{{1,0},{0,0}},1},{{{0,0},{1,0}},1}},{{0,1,1,1},{0,0,1,0}},{{{1,1},3},{{2,2},1},{{3,1},1}}},{{"SU4","SU4"},{"SO5","SO5"},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{0,1,0,0,0,0},{1,0,1,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,1}},{{{{1,0},{0,0}},1},{{{0,0},{1,0}},1}},{{1,1,1,1},{1,0,1,0}},{{{1,1},2},{{2,2},2}}},{{"SO7","SU4"},{"G2","SO5"},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2,-3},{-1,2}},{{2,-2},{-1,2}}},{{0,1,1,0,0,0},{1,0,-1,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,1}},{{{{0,1},{0,0}},1},{{{0,0},{1,0}},1}},{{0,0,1,1},{0,0,1,0}},{{{1,1},8},{{2,2},1}}},{{"SO7","SU4"},{"G2","SO5"},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2,-3},{-1,2}},{{2,-2},{-1,2}}},{{0,1,1,0,0,0},{1,0,-1,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,1}},{{{{0,1},{0,0}},1},{{{0,0},{1,0}},1}},{{-2,-2,1,1},{0,0,1,0}},{{{1,1},2},{{2,2},1},{{3,1},2}}},{{"SO7","SU4"},{"G2","SO5"},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2,-3},{-1,2}},{{2,-2},{-1,2}}},{{0,1,1,0,0,0},{1,0,-1,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,1}},{{{{0,1},{0,0}},1},{{{0,0},{1,0}},1}},{{10,6,1,1},{0,0,1,0}},{{{1,1},1},{{2,2},1},{{7,1},1}}},{{"SO7","SU4"},{"G2","SO5"},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2,-3},{-1,2}},{{2,-2},{-1,2}}},{{0,1,1,0,0,0},{1,0,-1,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,1}},{{{{0,1},{0,0}},1},{{{0,0},{1,0}},1}},{{0,1,0,0},{-2,-1,0,0}},{{{1,1},5},{{2,2},1},{{3,1},1}}},{{"SO7","SU4"},{"G2","SO5"},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2,-3},{-1,2}},{{2,-2},{-1,2}}},{{0,1,1,0,0,0},{1,0,-1,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,1}},{{{{0,1},{0,0}},1},{{{0,0},{1,0}},1}},{{0,1,4,3},{-2,-1,0,0}},{{{2,2},1},{{3,1},1},{{5,1},1}}},{{"SO7","SU4"},{"G2","SO5"},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2,-3},{-1,2}},{{2,-2},{-1,2}}},{{0,1,1,0,0,0},{1,0,-1,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,1}},{{{{0,1},{0,0}},1},{{{0,0},{1,0}},1}},{{0,1,0,1},{-2,-1,0,0}},{{{1,1},2},{{2,2},1},{{3,1},2}}},{{"SO7","SU4"},{"G2","SO5"},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2,-3},{-1,2}},{{2,-2},{-1,2}}},{{0,1,1,0,0,0},{1,0,-1,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,1}},{{{{0,1},{0,0}},1},{{{0,0},{1,0}},1}},{{0,1,1,1},{-2,-1,1,0}},{{{1,1},1},{{2,2},2},{{3,1},1}}},{{"SO7","SU4"},{"SU3","SU4","U1"},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2,-1},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}},{}},{{0,0,0,0,1,0},{0,0,0,0,0,1},{0,1,1,0,0,0},{1,0,0,0,0,0},{0,1,0,0,0,0},{0,0,0,-3,-2,-1}},{{{{0,0},{0,1,0},0},1},{{{0,1},{0,0,0},-4},1},{{{1,0},{0,0,0},4},1}},{{0,0,0,0,1,0},{0,0,1,0,0,0}},{{{1,1},{8,9}},{{2,2},1}}},{{"SO7","SU4"},{"SU3","SU4","U1"},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2,-1},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}},{}},{{0,0,0,0,1,0},{0,0,0,0,0,1},{0,1,1,0,0,0},{1,0,0,0,0,0},{0,1,0,0,0,0},{0,0,0,-3,-2,-1}},{{{{0,0},{0,1,0},0},1},{{{0,1},{0,0,0},-4},1},{{{1,0},{0,0,0},4},1}},{{2,2,0,0,1,0},{0,0,1,0,0,0}},{{{1,1},{2,3}},{{2,2},1},{{3,1},2}}},{{"SO7","SU4"},{"SO5","SU4"},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{0,0,0,0,1,0},{0,0,0,1,0,1},{0,1,1,0,0,0},{1,0,0,0,0,0},{0,1,0,0,0,0}},{{{{0,0},{0,1,0}},1},{{{1,0},{0,0,0}},1}},{{0,0,0,0,1},{0,0,1,0,0}},{{{1,1},7},{{2,2},1}}},{{"SO7","SU4"},{"SO5","SU4"},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{0,0,0,0,1,0},{0,0,0,1,0,1},{0,1,1,0,0,0},{1,0,0,0,0,0},{0,1,0,0,0,0}},{{{{0,0},{0,1,0}},1},{{{1,0},{0,0,0}},1}},{{4,3,0,0,1},{0,0,1,0,0}},{{{1,1},2},{{2,2},1},{{5,1},1}}},{{"SO7","SU4"},{"SO5","SU4"},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{0,0,0,0,1,0},{0,0,0,1,0,1},{0,1,1,0,0,0},{1,0,0,0,0,0},{0,1,0,0,0,0}},{{{{0,0},{0,1,0}},1},{{{1,0},{0,0,0}},1}},{{0,1,0,0,1},{0,0,1,0,0}},{{{1,1},4},{{2,2},1},{{3,1},1}}},{{"SO7","SU4"},{"SO5","SU4"},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{0,0,0,0,1,0},{0,0,0,1,0,1},{0,1,1,0,0,0},{1,0,0,0,0,0},{0,1,0,0,0,0}},{{{{0,0},{0,1,0}},1},{{{1,0},{0,0,0}},1}},{{1,1,0,0,0},{1,0,0,0,0}},{{{1,1},7},{{2,2},1}}},{{"SO7","SU4"},{"SO5","SU4"},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{0,0,0,0,1,0},{0,0,0,1,0,1},{0,1,1,0,0,0},{1,0,0,0,0,0},{0,1,0,0,0,0}},{{{{0,0},{0,1,0}},1},{{{1,0},{0,0,0}},1}},{{1,1,3,4,3},{1,0,0,0,0}},{{{1,1},2},{{2,2},1},{{5,1},1}}},{{"SO7","SU4"},{"SO5","SU4"},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{0,0,0,0,1,0},{0,0,0,1,0,1},{0,1,1,0,0,0},{1,0,0,0,0,0},{0,1,0,0,0,0}},{{{{0,0},{0,1,0}},1},{{{1,0},{0,0,0}},1}},{{1,1,1,0,1},{1,0,0,0,0}},{{{1,1},4},{{2,2},1},{{3,1},1}}},{{"SO7","SU4"},{"SO5","SU4"},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{0,0,0,0,1,0},{0,0,0,1,0,1},{0,1,1,0,0,0},{1,0,0,0,0,0},{0,1,0,0,0,0}},{{{{0,0},{0,1,0}},1},{{{1,0},{0,0,0}},1}},{{1,1,0,2,2},{1,0,0,0,0}},{{{1,1},1},{{2,2},1},{{3,1},2}}},{{"SO7","SU4"},{"SO5","SU4"},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{0,0,0,0,1,0},{0,0,0,1,0,1},{0,1,1,0,0,0},{1,0,0,0,0,0},{0,1,0,0,0,0}},{{{{0,0},{0,1,0}},1},{{{1,0},{0,0,0}},1}},{{1,1,1,2,1},{1,0,1,0,1}},{{{1,1},1},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SO7","SU4"},{"SO5","SU4"},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{0,0,0,0,1,0},{0,0,0,1,0,1},{0,1,1,0,0,0},{1,0,0,0,0,0},{0,1,0,0,0,0}},{{{{0,0},{0,1,0}},1},{{{1,0},{0,0,0}},1}},{{1,1,0,0,1},{1,0,1,0,0}},{{{1,1},3},{{2,2},2}}},{{"SP6","SU4"},{"SU2","SO5","SO5"},{{{2,-1,0},{-1,2,-1},{0,-2,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{0,0,1,0,0,0},{0,1,1,0,0,0},{1,0,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,1}},{{{{1},{0,1},{0,0}},1},{{{0},{0,0},{1,0}},1}},{{0,0,0,1,1},{0,0,0,1,0}},{{{1,1},9},{{2,2},1}}},{{"SP6","SU4"},{"SU2","SO5","SO5"},{{{2,-1,0},{-1,2,-1},{0,-2,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{0,0,1,0,0,0},{0,1,1,0,0,0},{1,0,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,1}},{{{{1},{0,1},{0,0}},1},{{{0},{0,0},{1,0}},1}},{{1,0,0,0,0},{0,0,1,0,0}},{{{1,1},5},{{2,2},2}}},{{"SP6","SU4"},{"SU2","SO5","SO5"},{{{2,-1,0},{-1,2,-1},{0,-2,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{0,0,1,0,0,0},{0,1,1,0,0,0},{1,0,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,1}},{{{{1},{0,1},{0,0}},1},{{{0},{0,0},{1,0}},1}},{{1,1,1,0,0},{0,1,0,0,0}},{{{1,1},6},{{2,2},1},{{3,1},1}}},{{"SP6","SU4"},{"SU2","SO5","SO5"},{{{2,-1,0},{-1,2,-1},{0,-2,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{0,0,1,0,0,0},{0,1,1,0,0,0},{1,0,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,1}},{{{{1},{0,1},{0,0}},1},{{{0},{0,0},{1,0}},1}},{{1,0,0,4,3},{0,0,1,0,0}},{{{2,2},2},{{5,1},1}}},{{"SP6","SU4"},{"SU2","SO5","SO5"},{{{2,-1,0},{-1,2,-1},{0,-2,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{0,0,1,0,0,0},{0,1,1,0,0,0},{1,0,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,1}},{{{{1},{0,1},{0,0}},1},{{{0},{0,0},{1,0}},1}},{{1,0,0,0,1},{0,0,1,0,0}},{{{1,1},2},{{2,2},2},{{3,1},1}}},{{"SP6","SU4"},{"SU2","SO5","SO5"},{{{2,-1,0},{-1,2,-1},{0,-2,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{0,0,1,0,0,0},{0,1,1,0,0,0},{1,0,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,1}},{{{{1},{0,1},{0,0}},1},{{{0},{0,0},{1,0}},1}},{{1,4,3,1,1},{0,0,0,1,0}},{{{1,1},1},{{2,2},1},{{3,1},1},{{5,1},1}}},{{"SP6","SU4"},{"SU2","SO5","SO5"},{{{2,-1,0},{-1,2,-1},{0,-2,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{0,0,1,0,0,0},{0,1,1,0,0,0},{1,0,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,1}},{{{{1},{0,1},{0,0}},1},{{{0},{0,0},{1,0}},1}},{{1,1,1,4,3},{0,1,0,0,0}},{{{1,1},1},{{2,2},1},{{3,1},1},{{5,1},1}}},{{"SP6","SU4"},{"SU2","SO5","SO5"},{{{2,-1,0},{-1,2,-1},{0,-2,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{0,0,1,0,0,0},{0,1,1,0,0,0},{1,0,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,1}},{{{{1},{0,1},{0,0}},1},{{{0},{0,0},{1,0}},1}},{{1,0,1,1,1},{0,0,0,1,0}},{{{1,1},3},{{2,2},1},{{3,1},2}}},{{"SP6","SU4"},{"SU2","SO5","SO5"},{{{2,-1,0},{-1,2,-1},{0,-2,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{0,0,1,0,0,0},{0,1,1,0,0,0},{1,0,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,1}},{{{{1},{0,1},{0,0}},1},{{{0},{0,0},{1,0}},1}},{{1,1,1,0,1},{0,1,0,0,0}},{{{1,1},3},{{2,2},1},{{3,1},2}}},{{"SP6","SU4"},{"SU2","SO5","SO5"},{{{2,-1,0},{-1,2,-1},{0,-2,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{0,0,1,0,0,0},{0,1,1,0,0,0},{1,0,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,1}},{{{{1},{0,1},{0,0}},1},{{{0},{0,0},{1,0}},1}},{{1,0,0,0,0},{0,0,1,4,3}},{{{1,5},1},{{2,2},2}}},{{"SP6","SU4"},{"SU2","SO5","SO5"},{{{2,-1,0},{-1,2,-1},{0,-2,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{0,0,1,0,0,0},{0,1,1,0,0,0},{1,0,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,1}},{{{{1},{0,1},{0,0}},1},{{{0},{0,0},{1,0}},1}},{{1,0,0,0,0},{0,0,1,0,1}},{{{1,1},2},{{1,3},1},{{2,2},2}}},{{"SP6","SU4"},{"SU2","SO5","SO5"},{{{2,-1,0},{-1,2,-1},{0,-2,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{0,0,1,0,0,0},{0,1,1,0,0,0},{1,0,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,1}},{{{{1},{0,1},{0,0}},1},{{{0},{0,0},{1,0}},1}},{{1,0,0,1,1},{0,4,3,1,0}},{{{1,1},1},{{2,2},1},{{2,4},1}}},{{"SP6","SU4"},{"SU2","SO5","SO5"},{{{2,-1,0},{-1,2,-1},{0,-2,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{0,0,1,0,0,0},{0,1,1,0,0,0},{1,0,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,1}},{{{{1},{0,1},{0,0}},1},{{{0},{0,0},{1,0}},1}},{{1,1,1,0,0},{0,1,0,4,3}},{{{1,1},1},{{1,5},1},{{2,2},1},{{3,1},1}}},{{"SP6","SU4"},{"SU2","SO5","SO5"},{{{2,-1,0},{-1,2,-1},{0,-2,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{0,0,1,0,0,0},{0,1,1,0,0,0},{1,0,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,1}},{{{{1},{0,1},{0,0}},1},{{{0},{0,0},{1,0}},1}},{{1,0,0,1,1},{0,0,1,1,0}},{{{1,1},1},{{2,2},3}}},{{"SP6","SU4"},{"SU2","SO5","SO5"},{{{2,-1,0},{-1,2,-1},{0,-2,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{0,0,1,0,0,0},{0,1,1,0,0,0},{1,0,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,1}},{{{{1},{0,1},{0,0}},1},{{{0},{0,0},{1,0}},1}},{{1,1,1,0,0},{0,1,0,0,1}},{{{1,1},3},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SP6","SU4"},{"SU2","SO5","SO5"},{{{2,-1,0},{-1,2,-1},{0,-2,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{0,0,1,0,0,0},{0,1,1,0,0,0},{1,0,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,1}},{{{{1},{0,1},{0,0}},1},{{{0},{0,0},{1,0}},1}},{{1,1,1,1,1},{0,1,0,1,0}},{{{1,1},2},{{2,2},2},{{3,1},1}}},{{"SO7","SO7"},{"G2","SU4"},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2,-3},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{0,1,1,0,0,0},{1,0,-1,0,0,0},{0,0,0,0,1,1},{0,0,0,1,0,0},{0,0,0,0,1,0}},{{{{0,1},{0,0,0}},1},{{{0,0},{0,1,0}},1}},{{0,0,0,0,1},{0,0,1,0,0}},{{{1,1},9},{{2,2},1}}},{{"SO7","SO7"},{"G2","SU4"},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2,-3},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{0,1,1,0,0,0},{1,0,-1,0,0,0},{0,0,0,0,1,1},{0,0,0,1,0,0},{0,0,0,0,1,0}},{{{{0,1},{0,0,0}},1},{{{0,0},{0,1,0}},1}},{{-2,-2,0,0,1},{0,0,1,0,0}},{{{1,1},3},{{2,2},1},{{3,1},2}}},{{"SO7","SO7"},{"G2","SU4"},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2,-3},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{0,1,1,0,0,0},{1,0,-1,0,0,0},{0,0,0,0,1,1},{0,0,0,1,0,0},{0,0,0,0,1,0}},{{{{0,1},{0,0,0}},1},{{{0,0},{0,1,0}},1}},{{10,6,0,0,1},{0,0,1,0,0}},{{{1,1},2},{{2,2},1},{{7,1},1}}},{{"SO7","SO7"},{"G2","SU4"},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2,-3},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{0,1,1,0,0,0},{1,0,-1,0,0,0},{0,0,0,0,1,1},{0,0,0,1,0,0},{0,0,0,0,1,0}},{{{{0,1},{0,0,0}},1},{{{0,0},{0,1,0}},1}},{{0,1,0,0,0},{-2,-1,0,0,0}},{{{1,1},6},{{2,2},1},{{3,1},1}}},{{"SO7","SO7"},{"G2","SU4"},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2,-3},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{0,1,1,0,0,0},{1,0,-1,0,0,0},{0,0,0,0,1,1},{0,0,0,1,0,0},{0,0,0,0,1,0}},{{{{0,1},{0,0,0}},1},{{{0,0},{0,1,0}},1}},{{0,1,3,4,3},{-2,-1,0,0,0}},{{{1,1},1},{{2,2},1},{{3,1},1},{{5,1},1}}},{{"SO7","SO7"},{"G2","SU4"},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2,-3},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{0,1,1,0,0,0},{1,0,-1,0,0,0},{0,0,0,0,1,1},{0,0,0,1,0,0},{0,0,0,0,1,0}},{{{{0,1},{0,0,0}},1},{{{0,0},{0,1,0}},1}},{{0,1,1,0,1},{-2,-1,0,0,0}},{{{1,1},3},{{2,2},1},{{3,1},2}}},{{"SO7","SO7"},{"G2","SU4"},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2,-3},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{0,1,1,0,0,0},{1,0,-1,0,0,0},{0,0,0,0,1,1},{0,0,0,1,0,0},{0,0,0,0,1,0}},{{{{0,1},{0,0,0}},1},{{{0,0},{0,1,0}},1}},{{0,1,0,2,2},{-2,-1,0,0,0}},{{{2,2},1},{{3,1},3}}},{{"SO7","SO7"},{"G2","SU4"},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2,-3},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{0,1,1,0,0,0},{1,0,-1,0,0,0},{0,0,0,0,1,1},{0,0,0,1,0,0},{0,0,0,0,1,0}},{{{{0,1},{0,0,0}},1},{{{0,0},{0,1,0}},1}},{{0,1,1,2,1},{-2,-1,1,0,1}},{{{1,3},1},{{2,2},1},{{3,1},2}}},{{"SO7","SO7"},{"G2","SU4"},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2,-3},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{0,1,1,0,0,0},{1,0,-1,0,0,0},{0,0,0,0,1,1},{0,0,0,1,0,0},{0,0,0,0,1,0}},{{{{0,1},{0,0,0}},1},{{{0,0},{0,1,0}},1}},{{0,1,0,0,1},{-2,-1,1,0,0}},{{{1,1},2},{{2,2},2},{{3,1},1}}},{{"SO7","SO7"},{"SU4","SU4"},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{0,1,1,0,0,0},{1,0,0,0,0,0},{0,1,0,0,0,0},{0,0,0,0,1,1},{0,0,0,1,0,0},{0,0,0,0,1,0}},{{{{0,1,0},{0,0,0}},1},{{{0,0,0},{0,1,0}},1}},{{0,0,0,0,0,1},{0,0,0,1,0,0}},{{{1,1},8},{{2,2},1}}},{{"SO7","SO7"},{"SU4","SU4"},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{0,1,1,0,0,0},{1,0,0,0,0,0},{0,1,0,0,0,0},{0,0,0,0,1,1},{0,0,0,1,0,0},{0,0,0,0,1,0}},{{{{0,1,0},{0,0,0}},1},{{{0,0,0},{0,1,0}},1}},{{3,4,3,0,0,1},{0,0,0,1,0,0}},{{{1,1},3},{{2,2},1},{{5,1},1}}},{{"SO7","SO7"},{"SU4","SU4"},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{0,1,1,0,0,0},{1,0,0,0,0,0},{0,1,0,0,0,0},{0,0,0,0,1,1},{0,0,0,1,0,0},{0,0,0,0,1,0}},{{{{0,1,0},{0,0,0}},1},{{{0,0,0},{0,1,0}},1}},{{1,0,1,0,0,1},{0,0,0,1,0,0}},{{{1,1},5},{{2,2},1},{{3,1},1}}},{{"SO7","SO7"},{"SU4","SU4"},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{0,1,1,0,0,0},{1,0,0,0,0,0},{0,1,0,0,0,0},{0,0,0,0,1,1},{0,0,0,1,0,0},{0,0,0,0,1,0}},{{{{0,1,0},{0,0,0}},1},{{{0,0,0},{0,1,0}},1}},{{0,2,2,0,0,1},{0,0,0,1,0,0}},{{{1,1},2},{{2,2},1},{{3,1},2}}},{{"SO7","SO7"},{"SU4","SU4"},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{0,1,1,0,0,0},{1,0,0,0,0,0},{0,1,0,0,0,0},{0,0,0,0,1,1},{0,0,0,1,0,0},{0,0,0,0,1,0}},{{{{0,1,0},{0,0,0}},1},{{{0,0,0},{0,1,0}},1}},{{1,2,1,0,0,1},{1,0,1,1,0,0}},{{{1,1},2},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SO7","SO7"},{"SU4","SU4"},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{0,1,1,0,0,0},{1,0,0,0,0,0},{0,1,0,0,0,0},{0,0,0,0,1,1},{0,0,0,1,0,0},{0,0,0,0,1,0}},{{{{0,1,0},{0,0,0}},1},{{{0,0,0},{0,1,0}},1}},{{0,0,1,0,0,1},{1,0,0,1,0,0}},{{{1,1},4},{{2,2},2}}},{{"SU2","SU3","SU4"},{"SU2","SO5","U1"},{{{2}},{{2,-1},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2,-2},{-1,2}},{}},{{0,2,2,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,1},{1,0,0,0,0,0}},{{{{0},{0,0},2},1},{{{0},{0,0},-2},1},{{{4},{0,0},0},1},{{{0},{1,0},0},1}},{{0,1,1,0},{0,1,0,0}},{{{1,1},{8,9}},{{2,2},1}}},{{"SU2","SU3","SU4"},{"SU2","SO5","U1"},{{{2}},{{2,-1},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2,-2},{-1,2}},{}},{{0,2,2,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,1},{1,0,0,0,0,0}},{{{{0},{0,0},2},1},{{{0},{0,0},-2},1},{{{4},{0,0},0},1},{{{0},{1,0},0},1}},{{1,1,1,0},{0,1,0,0}},{{{1,1},{3,4}},{{2,2},1},{{5,1},1}}},{{"SU2","SU3","SU4"},{"SU2","SO5","U1","U1"},{{{2}},{{2,-1},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2,-2},{-1,2}},{},{}},{{0,0,1,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,1},{1,0,0,0,0,0},{0,-2,-1,0,0,0}},{{{{0},{0,0},2,0},1},{{{0},{0,0},-2,0},1},{{{1},{0,0},0,-3},1},{{{1},{0,0},0,3},1},{{{0},{1,0},0,0},1}},{{0,1,1,0,0},{0,1,0,0,0}},{{{1,1},{7,9}},{{2,2},1}}},{{"SU2","SU3","SU4"},{"SU2","SO5"},{{{2}},{{2,-1},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2,-2},{-1,2}}},{{1,2,2,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,1}},{{{{2},{0,0}},1},{{{4},{0,0}},1},{{{0},{1,0}},1}},{{0,1,1},{0,1,0}},{{{1,1},9},{{2,2},1}}},{{"SU2","SU3","SU4"},{"SU2","SO5"},{{{2}},{{2,-1},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2,-2},{-1,2}}},{{1,2,2,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,1}},{{{{2},{0,0}},1},{{{4},{0,0}},1},{{{0},{1,0}},1}},{{1,1,1},{0,1,0}},{{{1,1},1},{{2,2},1},{{3,1},1},{{5,1},1}}},{{"SU2","SU3","SU4"},{"SU2","SO5","U1"},{{{2}},{{2,-1},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2,-2},{-1,2}},{}},{{1,0,1,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,1},{0,-2,-1,0,0,0}},{{{{2},{0,0},0},1},{{{1},{0,0},-3},1},{{{1},{0,0},3},1},{{{0},{1,0},0},1}},{{0,1,1,0},{0,1,0,0}},{{{1,1},{8,9}},{{2,2},1}}},{{"SU2","SO5","SU4"},{"SU2","SU2","SO5","U1"},{{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2,-2},{-1,2}},{}},{{0,1,1,0,0,0},{0,1,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,1},{1,0,0,0,0,0}},{{{{0},{0},{0,0},2},1},{{{0},{0},{0,0},-2},1},{{{1},{1},{0,0},0},1},{{{0},{0},{1,0},0},1}},{{0,0,1,1,0},{0,0,1,0,0}},{{{1,1},{7,8}},{{2,2},1}}},{{"SU2","SO5","SU4"},{"SU2","SU2","SO5","U1"},{{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2,-2},{-1,2}},{}},{{0,1,1,0,0,0},{0,1,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,1},{1,0,0,0,0,0}},{{{{0},{0},{0,0},2},1},{{{0},{0},{0,0},-2},1},{{{1},{1},{0,0},0},1},{{{0},{0},{1,0},0},1}},{{1,1,1,1,0},{0,0,1,0,0}},{{{1,1},{4,5}},{{2,2},1},{{3,1},1}}},{{"SU2","SO5","SU4"},{"SU2","SU2","SO5","U1"},{{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2,-2},{-1,2}},{}},{{0,1,1,0,0,0},{0,1,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,1},{1,0,0,0,0,0}},{{{{0},{0},{0,0},2},1},{{{0},{0},{0,0},-2},1},{{{1},{1},{0,0},0},1},{{{0},{0},{1,0},0},1}},{{1,0,0,0,0},{0,1,0,0,0}},{{{1,1},{7,8}},{{2,2},1}}},{{"SU2","SO5","SU4"},{"SU2","SU2","SO5","U1"},{{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2,-2},{-1,2}},{}},{{0,1,1,0,0,0},{0,1,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,1},{1,0,0,0,0,0}},{{{{0},{0},{0,0},2},1},{{{0},{0},{0,0},-2},1},{{{1},{1},{0,0},0},1},{{{0},{0},{1,0},0},1}},{{1,0,4,3,0},{0,1,0,0,0}},{{{1,1},{2,3}},{{2,2},1},{{5,1},1}}},{{"SU2","SO5","SU4"},{"SU2","SU2","SO5","U1"},{{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2,-2},{-1,2}},{}},{{0,1,1,0,0,0},{0,1,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,1},{1,0,0,0,0,0}},{{{{0},{0},{0,0},2},1},{{{0},{0},{0,0},-2},1},{{{1},{1},{0,0},0},1},{{{0},{0},{1,0},0},1}},{{1,0,0,1,0},{0,1,0,0,0}},{{{1,1},{4,5}},{{2,2},1},{{3,1},1}}},{{"SU2","SO5","SU4"},{"SU2","SU2","SO5","U1"},{{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2,-2},{-1,2}},{}},{{0,1,1,0,0,0},{0,1,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,1},{1,0,0,0,0,0}},{{{{0},{0},{0,0},2},1},{{{0},{0},{0,0},-2},1},{{{1},{1},{0,0},0},1},{{{0},{0},{1,0},0},1}},{{1,0,1,1,0},{0,1,1,0,0}},{{{1,1},{3,4}},{{2,2},2}}},{{"SU2","SO5","SU4"},{"SU2","SU2","SO5"},{{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,1,0,0,0},{0,1,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,1}},{{{{2},{0},{0,0}},1},{{{1},{1},{0,0}},1},{{{0},{0},{1,0}},1}},{{0,0,1,1},{0,0,1,0}},{{{1,1},8},{{2,2},1}}},{{"SU2","SO5","SU4"},{"SU2","SU2","SO5"},{{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,1,0,0,0},{0,1,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,1}},{{{{2},{0},{0,0}},1},{{{1},{1},{0,0}},1},{{{0},{0},{1,0}},1}},{{1,1,1,1},{0,0,1,0}},{{{1,1},2},{{2,2},1},{{3,1},2}}},{{"SU2","SO5","SU4"},{"SU2","SU2","SO5"},{{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,1,0,0,0},{0,1,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,1}},{{{{2},{0},{0,0}},1},{{{1},{1},{0,0}},1},{{{0},{0},{1,0}},1}},{{1,0,0,0},{0,1,0,0}},{{{1,1},5},{{2,2},1},{{3,1},1}}},{{"SU2","SO5","SU4"},{"SU2","SU2","SO5"},{{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,1,0,0,0},{0,1,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,1}},{{{{2},{0},{0,0}},1},{{{1},{1},{0,0}},1},{{{0},{0},{1,0}},1}},{{1,0,4,3},{0,1,0,0}},{{{2,2},1},{{3,1},1},{{5,1},1}}},{{"SU2","SO5","SU4"},{"SU2","SU2","SO5"},{{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,1,0,0,0},{0,1,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,1}},{{{{2},{0},{0,0}},1},{{{1},{1},{0,0}},1},{{{0},{0},{1,0}},1}},{{0,1,4,3},{1,0,0,0}},{{{1,3},1},{{2,2},1},{{5,1},1}}},{{"SU2","SO5","SU4"},{"SU2","SU2","SO5"},{{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,1,0,0,0},{0,1,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,1}},{{{{2},{0},{0,0}},1},{{{1},{1},{0,0}},1},{{{0},{0},{1,0}},1}},{{1,0,0,1},{0,1,0,0}},{{{1,1},2},{{2,2},1},{{3,1},2}}},{{"SU2","SO5","SU4"},{"SU2","SU2","SO5"},{{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,1,0,0,0},{0,1,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,1}},{{{{2},{0},{0,0}},1},{{{1},{1},{0,0}},1},{{{0},{0},{1,0}},1}},{{0,1,0,1},{1,0,0,0}},{{{1,1},2},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SU2","SO5","SU4"},{"SU2","SU2","SO5"},{{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,1,0,0,0},{0,1,0,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,1}},{{{{2},{0},{0,0}},1},{{{1},{1},{0,0}},1},{{{0},{0},{1,0}},1}},{{1,0,1,1},{0,1,1,0}},{{{1,1},1},{{2,2},2},{{3,1},1}}},{{"SU2","SO5","SO7"},{"SU2","SU2","SU4","U1"},{{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}},{}},{{0,1,1,0,0,0},{0,1,0,0,0,0},{0,0,0,0,1,1},{0,0,0,1,0,0},{0,0,0,0,1,0},{1,0,0,0,0,0}},{{{{0},{0},{0,0,0},2},1},{{{0},{0},{0,0,0},-2},1},{{{1},{1},{0,0,0},0},1},{{{0},{0},{0,1,0},0},1}},{{0,0,0,0,1,0},{0,0,1,0,0,0}},{{{1,1},{8,9}},{{2,2},1}}},{{"SU2","SO5","SO7"},{"SU2","SU2","SU4","U1"},{{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}},{}},{{0,1,1,0,0,0},{0,1,0,0,0,0},{0,0,0,0,1,1},{0,0,0,1,0,0},{0,0,0,0,1,0},{1,0,0,0,0,0}},{{{{0},{0},{0,0,0},2},1},{{{0},{0},{0,0,0},-2},1},{{{1},{1},{0,0,0},0},1},{{{0},{0},{0,1,0},0},1}},{{1,1,0,0,1,0},{0,0,1,0,0,0}},{{{1,1},{5,6}},{{2,2},1},{{3,1},1}}},{{"SU2","SO5","SO7"},{"SU2","SU2","SU4","U1"},{{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}},{}},{{0,1,1,0,0,0},{0,1,0,0,0,0},{0,0,0,0,1,1},{0,0,0,1,0,0},{0,0,0,0,1,0},{1,0,0,0,0,0}},{{{{0},{0},{0,0,0},2},1},{{{0},{0},{0,0,0},-2},1},{{{1},{1},{0,0,0},0},1},{{{0},{0},{0,1,0},0},1}},{{1,0,0,0,0,0},{0,1,0,0,0,0}},{{{1,1},{8,9}},{{2,2},1}}},{{"SU2","SO5","SO7"},{"SU2","SU2","SU4","U1"},{{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}},{}},{{0,1,1,0,0,0},{0,1,0,0,0,0},{0,0,0,0,1,1},{0,0,0,1,0,0},{0,0,0,0,1,0},{1,0,0,0,0,0}},{{{{0},{0},{0,0,0},2},1},{{{0},{0},{0,0,0},-2},1},{{{1},{1},{0,0,0},0},1},{{{0},{0},{0,1,0},0},1}},{{1,0,3,4,3,0},{0,1,0,0,0,0}},{{{1,1},{3,4}},{{2,2},1},{{5,1},1}}},{{"SU2","SO5","SO7"},{"SU2","SU2","SU4","U1"},{{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}},{}},{{0,1,1,0,0,0},{0,1,0,0,0,0},{0,0,0,0,1,1},{0,0,0,1,0,0},{0,0,0,0,1,0},{1,0,0,0,0,0}},{{{{0},{0},{0,0,0},2},1},{{{0},{0},{0,0,0},-2},1},{{{1},{1},{0,0,0},0},1},{{{0},{0},{0,1,0},0},1}},{{1,0,1,0,1,0},{0,1,0,0,0,0}},{{{1,1},{5,6}},{{2,2},1},{{3,1},1}}},{{"SU2","SO5","SO7"},{"SU2","SU2","SU4","U1"},{{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}},{}},{{0,1,1,0,0,0},{0,1,0,0,0,0},{0,0,0,0,1,1},{0,0,0,1,0,0},{0,0,0,0,1,0},{1,0,0,0,0,0}},{{{{0},{0},{0,0,0},2},1},{{{0},{0},{0,0,0},-2},1},{{{1},{1},{0,0,0},0},1},{{{0},{0},{0,1,0},0},1}},{{1,0,0,2,2,0},{0,1,0,0,0,0}},{{{1,1},{2,3}},{{2,2},1},{{3,1},2}}},{{"SU2","SO5","SO7"},{"SU2","SU2","SU4","U1"},{{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}},{}},{{0,1,1,0,0,0},{0,1,0,0,0,0},{0,0,0,0,1,1},{0,0,0,1,0,0},{0,0,0,0,1,0},{1,0,0,0,0,0}},{{{{0},{0},{0,0,0},2},1},{{{0},{0},{0,0,0},-2},1},{{{1},{1},{0,0,0},0},1},{{{0},{0},{0,1,0},0},1}},{{1,0,1,2,1,0},{0,1,1,0,1,0}},{{{1,1},{2,3}},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SU2","SO5","SO7"},{"SU2","SU2","SU4","U1"},{{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}},{}},{{0,1,1,0,0,0},{0,1,0,0,0,0},{0,0,0,0,1,1},{0,0,0,1,0,0},{0,0,0,0,1,0},{1,0,0,0,0,0}},{{{{0},{0},{0,0,0},2},1},{{{0},{0},{0,0,0},-2},1},{{{1},{1},{0,0,0},0},1},{{{0},{0},{0,1,0},0},1}},{{1,0,0,0,1,0},{0,1,1,0,0,0}},{{{1,1},{4,5}},{{2,2},2}}},{{"SU2","SO5","SO7"},{"SU2","SU2","SU4"},{{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{1,1,1,0,0,0},{0,1,0,0,0,0},{0,0,0,0,1,1},{0,0,0,1,0,0},{0,0,0,0,1,0}},{{{{2},{0},{0,0,0}},1},{{{1},{1},{0,0,0}},1},{{{0},{0},{0,1,0}},1}},{{0,0,0,0,1},{0,0,1,0,0}},{{{1,1},9},{{2,2},1}}},{{"SU2","SO5","SO7"},{"SU2","SU2","SU4"},{{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{1,1,1,0,0,0},{0,1,0,0,0,0},{0,0,0,0,1,1},{0,0,0,1,0,0},{0,0,0,0,1,0}},{{{{2},{0},{0,0,0}},1},{{{1},{1},{0,0,0}},1},{{{0},{0},{0,1,0}},1}},{{1,1,0,0,1},{0,0,1,0,0}},{{{1,1},3},{{2,2},1},{{3,1},2}}},{{"SU2","SO5","SO7"},{"SU2","SU2","SU4"},{{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{1,1,1,0,0,0},{0,1,0,0,0,0},{0,0,0,0,1,1},{0,0,0,1,0,0},{0,0,0,0,1,0}},{{{{2},{0},{0,0,0}},1},{{{1},{1},{0,0,0}},1},{{{0},{0},{0,1,0}},1}},{{1,0,0,0,0},{0,1,0,0,0}},{{{1,1},6},{{2,2},1},{{3,1},1}}},{{"SU2","SO5","SO7"},{"SU2","SU2","SU4"},{{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{1,1,1,0,0,0},{0,1,0,0,0,0},{0,0,0,0,1,1},{0,0,0,1,0,0},{0,0,0,0,1,0}},{{{{2},{0},{0,0,0}},1},{{{1},{1},{0,0,0}},1},{{{0},{0},{0,1,0}},1}},{{1,0,3,4,3},{0,1,0,0,0}},{{{1,1},1},{{2,2},1},{{3,1},1},{{5,1},1}}},{{"SU2","SO5","SO7"},{"SU2","SU2","SU4"},{{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{1,1,1,0,0,0},{0,1,0,0,0,0},{0,0,0,0,1,1},{0,0,0,1,0,0},{0,0,0,0,1,0}},{{{{2},{0},{0,0,0}},1},{{{1},{1},{0,0,0}},1},{{{0},{0},{0,1,0}},1}},{{0,1,3,4,3},{1,0,0,0,0}},{{{1,1},1},{{1,3},1},{{2,2},1},{{5,1},1}}},{{"SU2","SO5","SO7"},{"SU2","SU2","SU4"},{{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{1,1,1,0,0,0},{0,1,0,0,0,0},{0,0,0,0,1,1},{0,0,0,1,0,0},{0,0,0,0,1,0}},{{{{2},{0},{0,0,0}},1},{{{1},{1},{0,0,0}},1},{{{0},{0},{0,1,0}},1}},{{1,0,1,0,1},{0,1,0,0,0}},{{{1,1},3},{{2,2},1},{{3,1},2}}},{{"SU2","SO5","SO7"},{"SU2","SU2","SU4"},{{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{1,1,1,0,0,0},{0,1,0,0,0,0},{0,0,0,0,1,1},{0,0,0,1,0,0},{0,0,0,0,1,0}},{{{{2},{0},{0,0,0}},1},{{{1},{1},{0,0,0}},1},{{{0},{0},{0,1,0}},1}},{{0,1,1,0,1},{1,0,0,0,0}},{{{1,1},3},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SU2","SO5","SO7"},{"SU2","SU2","SU4"},{{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{1,1,1,0,0,0},{0,1,0,0,0,0},{0,0,0,0,1,1},{0,0,0,1,0,0},{0,0,0,0,1,0}},{{{{2},{0},{0,0,0}},1},{{{1},{1},{0,0,0}},1},{{{0},{0},{0,1,0}},1}},{{1,0,0,2,2},{0,1,0,0,0}},{{{2,2},1},{{3,1},3}}},{{"SU2","SO5","SO7"},{"SU2","SU2","SU4"},{{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{1,1,1,0,0,0},{0,1,0,0,0,0},{0,0,0,0,1,1},{0,0,0,1,0,0},{0,0,0,0,1,0}},{{{{2},{0},{0,0,0}},1},{{{1},{1},{0,0,0}},1},{{{0},{0},{0,1,0}},1}},{{0,1,0,2,2},{1,0,0,0,0}},{{{1,3},1},{{2,2},1},{{3,1},2}}},{{"SU2","SO5","SO7"},{"SU2","SU2","SU4"},{{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{1,1,1,0,0,0},{0,1,0,0,0,0},{0,0,0,0,1,1},{0,0,0,1,0,0},{0,0,0,0,1,0}},{{{{2},{0},{0,0,0}},1},{{{1},{1},{0,0,0}},1},{{{0},{0},{0,1,0}},1}},{{1,0,1,2,1},{0,1,1,0,1}},{{{1,3},1},{{2,2},1},{{3,1},2}}},{{"SU2","SO5","SO7"},{"SU2","SU2","SU4"},{{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{1,1,1,0,0,0},{0,1,0,0,0,0},{0,0,0,0,1,1},{0,0,0,1,0,0},{0,0,0,0,1,0}},{{{{2},{0},{0,0,0}},1},{{{1},{1},{0,0,0}},1},{{{0},{0},{0,1,0}},1}},{{1,0,0,0,1},{0,1,1,0,0}},{{{1,1},2},{{2,2},2},{{3,1},1}}},{{"SU2","SU2","SU2","SU4"},{"SU2","SO5","U1"},{{{2}},{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2,-2},{-1,2}},{}},{{0,1,1,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,1},{1,0,0,0,0,0}},{{{{0},{0,0},2},1},{{{0},{0,0},-2},1},{{{2},{0,0},0},1},{{{0},{1,0},0},1}},{{0,1,1,0},{0,1,0,0}},{{{1,1},{6,7}},{{2,2},1}}},{{"SU2","SU2","SU2","SU4"},{"SU2","SO5","U1"},{{{2}},{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2,-2},{-1,2}},{}},{{0,1,1,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,1},{1,0,0,0,0,0}},{{{{0},{0,0},2},1},{{{0},{0,0},-2},1},{{{2},{0,0},0},1},{{{0},{1,0},0},1}},{{1,1,1,0},{0,1,0,0}},{{{1,1},{3,4}},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SU2","SU4"},{"SU2","SO5"},{{{2}},{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2,-2},{-1,2}}},{{1,1,1,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,1}},{{{{2},{0,0}},2},{{{0},{1,0}},1}},{{0,1,1},{0,1,0}},{{{1,1},7},{{2,2},1}}},{{"SU2","SU2","SU2","SU4"},{"SU2","SO5"},{{{2}},{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2,-2},{-1,2}}},{{1,1,1,0,0,0},{0,0,0,0,1,0},{0,0,0,1,0,1}},{{{{2},{0,0}},2},{{{0},{1,0}},1}},{{1,1,1},{0,1,0}},{{{1,1},1},{{2,2},1},{{3,1},2}}},{{"SU2","SU2","SU2","SO7"},{"SU2","G2","U1"},{{{2}},{{2}},{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2,-3},{-1,2}},{}},{{0,1,1,0,0,0},{0,0,0,0,1,1},{0,0,0,1,0,-1},{1,0,0,0,0,0}},{{{{0},{0,0},2},1},{{{0},{0,0},-2},1},{{{2},{0,0},0},1},{{{0},{0,1},0},1}},{{0,0,1,0},{0,-2,-1,0}},{{{1,1},{5,6}},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SU2","SO7"},{"SU2","G2","U1"},{{{2}},{{2}},{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2,-3},{-1,2}},{}},{{0,1,1,0,0,0},{0,0,0,0,1,1},{0,0,0,1,0,-1},{1,0,0,0,0,0}},{{{{0},{0,0},2},1},{{{0},{0,0},-2},1},{{{2},{0,0},0},1},{{{0},{0,1},0},1}},{{1,0,1,0},{0,-2,-1,0}},{{{1,1},{2,3}},{{2,2},1},{{3,1},2}}},{{"SU2","SU2","SU2","SO7"},{"SU2","G2","U1"},{{{2}},{{2}},{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2,-3},{-1,2}},{}},{{0,1,1,0,0,0},{0,0,0,0,1,1},{0,0,0,1,0,-1},{1,0,0,0,0,0}},{{{{0},{0,0},2},1},{{{0},{0,0},-2},1},{{{2},{0,0},0},1},{{{0},{0,1},0},1}},{{1,-2,-1,0},{0,0,1,0}},{{{1,1},{2,3}},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SU2","SO7"},{"SU2","G2"},{{{2}},{{2}},{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2,-3},{-1,2}}},{{1,1,1,0,0,0},{0,0,0,0,1,1},{0,0,0,1,0,-1}},{{{{2},{0,0}},2},{{{0},{0,1}},1}},{{0,0,1},{0,-2,-1}},{{{1,1},6},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SU2","SO7"},{"SU2","G2"},{{{2}},{{2}},{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2,-3},{-1,2}}},{{1,1,1,0,0,0},{0,0,0,0,1,1},{0,0,0,1,0,-1}},{{{{2},{0,0}},2},{{{0},{0,1}},1}},{{1,0,1},{0,-2,-1}},{{{2,2},1},{{3,1},3}}},{{"SU2","SU2","SU2","SO7"},{"SU2","G2"},{{{2}},{{2}},{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2,-3},{-1,2}}},{{1,1,1,0,0,0},{0,0,0,0,1,1},{0,0,0,1,0,-1}},{{{{2},{0,0}},2},{{{0},{0,1}},1}},{{1,-2,-1},{0,0,1}},{{{1,3},1},{{2,2},1},{{3,1},2}}},{{"SU2","SU2","SU2","SO7"},{"SU2","SU4","U1"},{{{2}},{{2}},{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}},{}},{{0,1,1,0,0,0},{0,0,0,0,1,1},{0,0,0,1,0,0},{0,0,0,0,1,0},{1,0,0,0,0,0}},{{{{0},{0,0,0},2},1},{{{0},{0,0,0},-2},1},{{{2},{0,0,0},0},1},{{{0},{0,1,0},0},1}},{{0,0,0,1,0},{0,1,0,0,0}},{{{1,1},{7,8}},{{2,2},1}}},{{"SU2","SU2","SU2","SO7"},{"SU2","SU4","U1"},{{{2}},{{2}},{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}},{}},{{0,1,1,0,0,0},{0,0,0,0,1,1},{0,0,0,1,0,0},{0,0,0,0,1,0},{1,0,0,0,0,0}},{{{{0},{0,0,0},2},1},{{{0},{0,0,0},-2},1},{{{2},{0,0,0},0},1},{{{0},{0,1,0},0},1}},{{1,0,0,1,0},{0,1,0,0,0}},{{{1,1},{4,5}},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SU2","SO7"},{"SU2","SU4"},{{{2}},{{2}},{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{1,1,1,0,0,0},{0,0,0,0,1,1},{0,0,0,1,0,0},{0,0,0,0,1,0}},{{{{2},{0,0,0}},2},{{{0},{0,1,0}},1}},{{0,0,0,1},{0,1,0,0}},{{{1,1},8},{{2,2},1}}},{{"SU2","SU2","SU2","SO7"},{"SU2","SU4"},{{{2}},{{2}},{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{1,1,1,0,0,0},{0,0,0,0,1,1},{0,0,0,1,0,0},{0,0,0,0,1,0}},{{{{2},{0,0,0}},2},{{{0},{0,1,0}},1}},{{1,0,0,1},{0,1,0,0}},{{{1,1},2},{{2,2},1},{{3,1},2}}},{{"SO5","SU3","SU3"},{"SU2","SU2","SU3"},{{{2,-2},{-1,2}},{{2,-1},{-1,2}},{{2,-1},{-1,2}}},{{{2}},{{2}},{{2,-1},{-1,2}}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,1,0,1,0},{0,0,0,1,0,1}},{{{{1},{1},{0,0}},1},{{{0},{0},{1,1}},1}},{{1,0,0,0},{0,1,0,0}},{{{1,1},8},{{2,2},1}}},{{"SO5","SU3","SU3"},{"SU2","SU2","SU3"},{{{2,-2},{-1,2}},{{2,-1},{-1,2}},{{2,-1},{-1,2}}},{{{2}},{{2}},{{2,-1},{-1,2}}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,1,0,1,0},{0,0,0,1,0,1}},{{{{1},{1},{0,0}},1},{{{0},{0},{1,1}},1}},{{1,0,2,2},{0,1,0,0}},{{{2,2},1},{{3,1},1},{{5,1},1}}},{{"SO5","SU3","SU3"},{"SU2","SU2","SU3"},{{{2,-2},{-1,2}},{{2,-1},{-1,2}},{{2,-1},{-1,2}}},{{{2}},{{2}},{{2,-1},{-1,2}}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,1,0,0,1},{0,0,0,1,1,0}},{{{{1},{1},{0,0}},1},{{{0},{0},{1,1}},1}},{{1,0,0,0},{0,1,0,0}},{{{1,1},8},{{2,2},1}}},{{"SO5","SU3","SU3"},{"SU2","SU2","SU3"},{{{2,-2},{-1,2}},{{2,-1},{-1,2}},{{2,-1},{-1,2}}},{{{2}},{{2}},{{2,-1},{-1,2}}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,1,0,0,1},{0,0,0,1,1,0}},{{{{1},{1},{0,0}},1},{{{0},{0},{1,1}},1}},{{1,0,2,2},{0,1,0,0}},{{{2,2},1},{{3,1},1},{{5,1},1}}},{{"SO5","SO5","SU3"},{"SU2","SU2","SU2","SU2","SU2"},{{{2,-2},{-1,2}},{{2,-2},{-1,2}},{{2,-1},{-1,2}}},{{{2}},{{2}},{{2}},{{2}},{{2}}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,1,1,0,0},{0,0,1,0,0,0},{0,0,0,0,2,2}},{{{{1},{1},{0},{0},{0}},1},{{{0},{0},{1},{1},{0}},1},{{{0},{0},{0},{0},{4}},1}},{{0,0,1,0,0},{0,0,0,1,0}},{{{1,1},9},{{2,2},1}}},{{"SO5","SO5","SU3"},{"SU2","SU2","SU2","SU2","SU2"},{{{2,-2},{-1,2}},{{2,-2},{-1,2}},{{2,-1},{-1,2}}},{{{2}},{{2}},{{2}},{{2}},{{2}}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,1,1,0,0},{0,0,1,0,0,0},{0,0,0,0,2,2}},{{{{1},{1},{0},{0},{0}},1},{{{0},{0},{1},{1},{0}},1},{{{0},{0},{0},{0},{4}},1}},{{0,0,1,0,1},{0,0,0,1,0}},{{{1,1},4},{{2,2},1},{{5,1},1}}},{{"SO5","SO5","SU3"},{"SU2","SU2","SU2","SU2","SU2"},{{{2,-2},{-1,2}},{{2,-2},{-1,2}},{{2,-1},{-1,2}}},{{{2}},{{2}},{{2}},{{2}},{{2}}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,1,1,0,0},{0,0,1,0,0,0},{0,0,0,0,2,2}},{{{{1},{1},{0},{0},{0}},1},{{{0},{0},{1},{1},{0}},1},{{{0},{0},{0},{0},{4}},1}},{{1,1,1,0,0},{0,0,0,1,0}},{{{1,1},6},{{2,2},1},{{3,1},1}}},{{"SO5","SO5","SU3"},{"SU2","SU2","SU2","SU2","SU2"},{{{2,-2},{-1,2}},{{2,-2},{-1,2}},{{2,-1},{-1,2}}},{{{2}},{{2}},{{2}},{{2}},{{2}}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,1,1,0,0},{0,0,1,0,0,0},{0,0,0,0,2,2}},{{{{1},{1},{0},{0},{0}},1},{{{0},{0},{1},{1},{0}},1},{{{0},{0},{0},{0},{4}},1}},{{1,0,1,0,0},{0,1,0,1,0}},{{{1,1},5},{{2,2},2}}},{{"SO5","SO5","SU3"},{"SU2","SU2","SU2","SU2","SU2"},{{{2,-2},{-1,2}},{{2,-2},{-1,2}},{{2,-1},{-1,2}}},{{{2}},{{2}},{{2}},{{2}},{{2}}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,1,1,0,0},{0,0,1,0,0,0},{0,0,0,0,2,2}},{{{{1},{1},{0},{0},{0}},1},{{{0},{0},{1},{1},{0}},1},{{{0},{0},{0},{0},{4}},1}},{{1,1,1,0,1},{0,0,0,1,0}},{{{1,1},1},{{2,2},1},{{3,1},1},{{5,1},1}}},{{"SO5","SO5","SU3"},{"SU2","SU2","SU2","SU2","SU2"},{{{2,-2},{-1,2}},{{2,-2},{-1,2}},{{2,-1},{-1,2}}},{{{2}},{{2}},{{2}},{{2}},{{2}}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,1,1,0,0},{0,0,1,0,0,0},{0,0,0,0,2,2}},{{{{1},{1},{0},{0},{0}},1},{{{0},{0},{1},{1},{0}},1},{{{0},{0},{0},{0},{4}},1}},{{1,1,1,0,0},{0,0,0,1,1}},{{{1,1},1},{{1,5},1},{{2,2},1},{{3,1},1}}},{{"SO5","SO5","SU3"},{"SU2","SU2","SU2","SU2","SU2"},{{{2,-2},{-1,2}},{{2,-2},{-1,2}},{{2,-1},{-1,2}}},{{{2}},{{2}},{{2}},{{2}},{{2}}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,1,1,0,0},{0,0,1,0,0,0},{0,0,0,0,2,2}},{{{{1},{1},{0},{0},{0}},1},{{{0},{0},{1},{1},{0}},1},{{{0},{0},{0},{0},{4}},1}},{{1,0,1,0,1},{0,1,0,1,0}},{{{2,2},2},{{5,1},1}}},{{"SO5","SO5","SU3"},{"SU2","SU2","SU2","SU2","SU2","U1"},{{{2,-2},{-1,2}},{{2,-2},{-1,2}},{{2,-1},{-1,2}}},{{{2}},{{2}},{{2}},{{2}},{{2}},{}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,1,1,0,0},{0,0,1,0,0,0},{0,0,0,0,0,1},{0,0,0,0,-2,-1}},{{{{1},{1},{0},{0},{0},0},1},{{{0},{0},{1},{1},{0},0},1},{{{0},{0},{0},{0},{1},-3},1},{{{0},{0},{0},{0},{1},3},1}},{{0,0,1,0,0,0},{0,0,0,1,0,0}},{{{1,1},{8,9}},{{2,2},1}}},{{"SO5","SO5","SU3"},{"SU2","SU2","SU2","SU2","SU2","U1"},{{{2,-2},{-1,2}},{{2,-2},{-1,2}},{{2,-1},{-1,2}}},{{{2}},{{2}},{{2}},{{2}},{{2}},{}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,1,1,0,0},{0,0,1,0,0,0},{0,0,0,0,0,1},{0,0,0,0,-2,-1}},{{{{1},{1},{0},{0},{0},0},1},{{{0},{0},{1},{1},{0},0},1},{{{0},{0},{0},{0},{1},-3},1},{{{0},{0},{0},{0},{1},3},1}},{{1,1,1,0,0,0},{0,0,0,1,0,0}},{{{1,1},{5,6}},{{2,2},1},{{3,1},1}}},{{"SO5","SO5","SU3"},{"SU2","SU2","SU2","SU2","SU2","U1"},{{{2,-2},{-1,2}},{{2,-2},{-1,2}},{{2,-1},{-1,2}}},{{{2}},{{2}},{{2}},{{2}},{{2}},{}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,1,1,0,0},{0,0,1,0,0,0},{0,0,0,0,0,1},{0,0,0,0,-2,-1}},{{{{1},{1},{0},{0},{0},0},1},{{{0},{0},{1},{1},{0},0},1},{{{0},{0},{0},{0},{1},-3},1},{{{0},{0},{0},{0},{1},3},1}},{{1,0,1,0,0,0},{0,1,0,1,0,0}},{{{1,1},{4,5}},{{2,2},2}}},{{"SO5","SO5","SO5"},{"SU2","SU2","SU2","SU2","SU2","SU2"},{{{2,-2},{-1,2}},{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2}},{{2}},{{2}}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,1,1,0,0},{0,0,1,0,0,0},{0,0,0,0,1,1},{0,0,0,0,1,0}},{{{{1},{1},{0},{0},{0},{0}},1},{{{0},{0},{1},{1},{0},{0}},1},{{{0},{0},{0},{0},{1},{1}},1}},{{0,0,0,0,1,0},{0,0,0,0,0,1}},{{{1,1},8},{{2,2},1}}},{{"SO5","SO5","SO5"},{"SU2","SU2","SU2","SU2","SU2","SU2"},{{{2,-2},{-1,2}},{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2}},{{2}},{{2}}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,1,1,0,0},{0,0,1,0,0,0},{0,0,0,0,1,1},{0,0,0,0,1,0}},{{{{1},{1},{0},{0},{0},{0}},1},{{{0},{0},{1},{1},{0},{0}},1},{{{0},{0},{0},{0},{1},{1}},1}},{{0,0,1,1,1,0},{0,0,0,0,0,1}},{{{1,1},5},{{2,2},1},{{3,1},1}}},{{"SO5","SO5","SO5"},{"SU2","SU2","SU2","SU2","SU2","SU2"},{{{2,-2},{-1,2}},{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2}},{{2}},{{2}}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,1,1,0,0},{0,0,1,0,0,0},{0,0,0,0,1,1},{0,0,0,0,1,0}},{{{{1},{1},{0},{0},{0},{0}},1},{{{0},{0},{1},{1},{0},{0}},1},{{{0},{0},{0},{0},{1},{1}},1}},{{0,0,1,0,1,0},{0,0,0,1,0,1}},{{{1,1},4},{{2,2},2}}},{{"SO5","SO5","SO5"},{"SU2","SU2","SU2","SU2","SU2","SU2"},{{{2,-2},{-1,2}},{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2}},{{2}},{{2}}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,1,1,0,0},{0,0,1,0,0,0},{0,0,0,0,1,1},{0,0,0,0,1,0}},{{{{1},{1},{0},{0},{0},{0}},1},{{{0},{0},{1},{1},{0},{0}},1},{{{0},{0},{0},{0},{1},{1}},1}},{{1,1,1,1,1,0},{0,0,0,0,0,1}},{{{1,1},2},{{2,2},1},{{3,1},2}}},{{"SO5","SO5","SO5"},{"SU2","SU2","SU2","SU2","SU2","SU2"},{{{2,-2},{-1,2}},{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2}},{{2}},{{2}}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,1,1,0,0},{0,0,1,0,0,0},{0,0,0,0,1,1},{0,0,0,0,1,0}},{{{{1},{1},{0},{0},{0},{0}},1},{{{0},{0},{1},{1},{0},{0}},1},{{{0},{0},{0},{0},{1},{1}},1}},{{1,1,1,0,1,0},{0,0,0,1,0,1}},{{{1,1},1},{{2,2},2},{{3,1},1}}},{{"SO5","SO5","SO5"},{"SU2","SU2","SU2","SU2","SU2","SU2"},{{{2,-2},{-1,2}},{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2}},{{2}},{{2}}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,1,1,0,0},{0,0,1,0,0,0},{0,0,0,0,1,1},{0,0,0,0,1,0}},{{{{1},{1},{0},{0},{0},{0}},1},{{{0},{0},{1},{1},{0},{0}},1},{{{0},{0},{0},{0},{1},{1}},1}},{{1,1,1,0,0,0},{0,0,0,1,1,1}},{{{1,1},2},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SO5","SO5","SO5"},{"SU2","SU2","SU2","SU2","SU2","SU2"},{{{2,-2},{-1,2}},{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2}},{{2}},{{2}}},{{1,1,0,0,0,0},{1,0,0,0,0,0},{0,0,1,1,0,0},{0,0,1,0,0,0},{0,0,0,0,1,1},{0,0,0,0,1,0}},{{{{1},{1},{0},{0},{0},{0}},1},{{{0},{0},{1},{1},{0},{0}},1},{{{0},{0},{0},{0},{1},{1}},1}},{{1,0,1,0,1,0},{0,1,0,1,0,1}},{{{2,2},3}}},{{"SU2","SU2","SO5","SU3"},{"SU2","SU2","SU2","SU2"},{{{2}},{{2}},{{2,-2},{-1,2}},{{2,-1},{-1,2}}},{{{2}},{{2}},{{2}},{{2}}},{{1,1,0,0,0,0},{0,0,1,1,0,0},{0,0,1,0,0,0},{0,0,0,0,2,2}},{{{{2},{0},{0},{0}},1},{{{0},{1},{1},{0}},1},{{{0},{0},{0},{4}},1}},{{0,1,0,0},{0,0,1,0}},{{{1,1},8},{{2,2},1}}},{{"SU2","SU2","SO5","SU3"},{"SU2","SU2","SU2","SU2"},{{{2}},{{2}},{{2,-2},{-1,2}},{{2,-1},{-1,2}}},{{{2}},{{2}},{{2}},{{2}}},{{1,1,0,0,0,0},{0,0,1,1,0,0},{0,0,1,0,0,0},{0,0,0,0,2,2}},{{{{2},{0},{0},{0}},1},{{{0},{1},{1},{0}},1},{{{0},{0},{0},{4}},1}},{{0,1,0,1},{0,0,1,0}},{{{1,1},3},{{2,2},1},{{5,1},1}}},{{"SU2","SU2","SO5","SU3"},{"SU2","SU2","SU2","SU2"},{{{2}},{{2}},{{2,-2},{-1,2}},{{2,-1},{-1,2}}},{{{2}},{{2}},{{2}},{{2}}},{{1,1,0,0,0,0},{0,0,1,1,0,0},{0,0,1,0,0,0},{0,0,0,0,2,2}},{{{{2},{0},{0},{0}},1},{{{0},{1},{1},{0}},1},{{{0},{0},{0},{4}},1}},{{1,1,0,0},{0,0,1,0}},{{{1,1},5},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SO5","SU3"},{"SU2","SU2","SU2","SU2"},{{{2}},{{2}},{{2,-2},{-1,2}},{{2,-1},{-1,2}}},{{{2}},{{2}},{{2}},{{2}}},{{1,1,0,0,0,0},{0,0,1,1,0,0},{0,0,1,0,0,0},{0,0,0,0,2,2}},{{{{2},{0},{0},{0}},1},{{{0},{1},{1},{0}},1},{{{0},{0},{0},{4}},1}},{{1,1,0,1},{0,0,1,0}},{{{2,2},1},{{3,1},1},{{5,1},1}}},{{"SU2","SU2","SO5","SU3"},{"SU2","SU2","SU2","SU2"},{{{2}},{{2}},{{2,-2},{-1,2}},{{2,-1},{-1,2}}},{{{2}},{{2}},{{2}},{{2}}},{{1,1,0,0,0,0},{0,0,1,1,0,0},{0,0,1,0,0,0},{0,0,0,0,2,2}},{{{{2},{0},{0},{0}},1},{{{0},{1},{1},{0}},1},{{{0},{0},{0},{4}},1}},{{1,1,0,0},{0,0,1,1}},{{{1,5},1},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SO5","SU3"},{"SU2","SU2","SU2","SU2","U1"},{{{2}},{{2}},{{2,-2},{-1,2}},{{2,-1},{-1,2}}},{{{2}},{{2}},{{2}},{{2}},{}},{{1,1,0,0,0,0},{0,0,1,1,0,0},{0,0,1,0,0,0},{0,0,0,0,0,1},{0,0,0,0,-2,-1}},{{{{2},{0},{0},{0},0},1},{{{0},{1},{1},{0},0},1},{{{0},{0},{0},{1},-3},1},{{{0},{0},{0},{1},3},1}},{{0,1,0,0,0},{0,0,1,0,0}},{{{1,1},{7,8}},{{2,2},1}}},{{"SU2","SU2","SO5","SU3"},{"SU2","SU2","SU2","SU2","U1"},{{{2}},{{2}},{{2,-2},{-1,2}},{{2,-1},{-1,2}}},{{{2}},{{2}},{{2}},{{2}},{}},{{1,1,0,0,0,0},{0,0,1,1,0,0},{0,0,1,0,0,0},{0,0,0,0,0,1},{0,0,0,0,-2,-1}},{{{{2},{0},{0},{0},0},1},{{{0},{1},{1},{0},0},1},{{{0},{0},{0},{1},-3},1},{{{0},{0},{0},{1},3},1}},{{1,1,0,0,0},{0,0,1,0,0}},{{{1,1},{4,5}},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SO5","SO5"},{"SU2","SO5"},{{{2}},{{2}},{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0},{0,0,1,0,1,0},{0,0,0,1,0,1}},{{{{2},{0,0}},1},{{{0},{0,2}},1}},{{0,1,1},{0,1,0}},{{{1,1},3},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SO5","SO5"},{"SU2","SO5"},{{{2}},{{2}},{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0},{0,0,1,0,1,0},{0,0,0,1,0,1}},{{{{2},{0,0}},1},{{{0},{0,2}},1}},{{1,1,1},{0,1,0}},{{{1,3},1},{{2,2},1},{{3,1},2}}},{{"SU2","SU2","SO5","SO5"},{"SU2","SU2","SU2","SU2","SU2"},{{{2}},{{2}},{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2}},{{2}}},{{1,1,0,0,0,0},{0,0,1,1,0,0},{0,0,1,0,0,0},{0,0,0,0,1,1},{0,0,0,0,1,0}},{{{{2},{0},{0},{0},{0}},1},{{{0},{1},{1},{0},{0}},1},{{{0},{0},{0},{1},{1}},1}},{{0,0,0,1,0},{0,0,0,0,1}},{{{1,1},7},{{2,2},1}}},{{"SU2","SU2","SO5","SO5"},{"SU2","SU2","SU2","SU2","SU2"},{{{2}},{{2}},{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2}},{{2}}},{{1,1,0,0,0,0},{0,0,1,1,0,0},{0,0,1,0,0,0},{0,0,0,0,1,1},{0,0,0,0,1,0}},{{{{2},{0},{0},{0},{0}},1},{{{0},{1},{1},{0},{0}},1},{{{0},{0},{0},{1},{1}},1}},{{1,0,0,1,0},{0,0,0,0,1}},{{{1,1},4},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SO5","SO5"},{"SU2","SU2","SU2","SU2","SU2"},{{{2}},{{2}},{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2}},{{2}}},{{1,1,0,0,0,0},{0,0,1,1,0,0},{0,0,1,0,0,0},{0,0,0,0,1,1},{0,0,0,0,1,0}},{{{{2},{0},{0},{0},{0}},1},{{{0},{1},{1},{0},{0}},1},{{{0},{0},{0},{1},{1}},1}},{{0,1,1,1,0},{0,0,0,0,1}},{{{1,1},4},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SO5","SO5"},{"SU2","SU2","SU2","SU2","SU2"},{{{2}},{{2}},{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2}},{{2}}},{{1,1,0,0,0,0},{0,0,1,1,0,0},{0,0,1,0,0,0},{0,0,0,0,1,1},{0,0,0,0,1,0}},{{{{2},{0},{0},{0},{0}},1},{{{0},{1},{1},{0},{0}},1},{{{0},{0},{0},{1},{1}},1}},{{0,1,0,1,0},{0,0,1,0,1}},{{{1,1},3},{{2,2},2}}},{{"SU2","SU2","SO5","SO5"},{"SU2","SU2","SU2","SU2","SU2"},{{{2}},{{2}},{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2}},{{2}}},{{1,1,0,0,0,0},{0,0,1,1,0,0},{0,0,1,0,0,0},{0,0,0,0,1,1},{0,0,0,0,1,0}},{{{{2},{0},{0},{0},{0}},1},{{{0},{1},{1},{0},{0}},1},{{{0},{0},{0},{1},{1}},1}},{{1,1,1,1,0},{0,0,0,0,1}},{{{1,1},1},{{2,2},1},{{3,1},2}}},{{"SU2","SU2","SO5","SO5"},{"SU2","SU2","SU2","SU2","SU2"},{{{2}},{{2}},{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2}},{{2}}},{{1,1,0,0,0,0},{0,0,1,1,0,0},{0,0,1,0,0,0},{0,0,0,0,1,1},{0,0,0,0,1,0}},{{{{2},{0},{0},{0},{0}},1},{{{0},{1},{1},{0},{0}},1},{{{0},{0},{0},{1},{1}},1}},{{1,1,0,1,0},{0,0,1,0,1}},{{{2,2},2},{{3,1},1}}},{{"SU2","SU2","SO5","SO5"},{"SU2","SU2","SU2","SU2","SU2"},{{{2}},{{2}},{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2}},{{2}}},{{1,1,0,0,0,0},{0,0,1,1,0,0},{0,0,1,0,0,0},{0,0,0,0,1,1},{0,0,0,0,1,0}},{{{{2},{0},{0},{0},{0}},1},{{{0},{1},{1},{0},{0}},1},{{{0},{0},{0},{1},{1}},1}},{{0,1,1,1,0},{1,0,0,0,1}},{{{1,1},1},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","G2","SO5"},{"SU2","SU2","SU2","SU3"},{{{2}},{{2}},{{2,-3},{-1,2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2,-1},{-1,2}}},{{1,1,0,0,0,0},{0,0,0,0,1,1},{0,0,0,0,1,0},{0,0,-2,-1,0,0},{0,0,1,0,0,0}},{{{{2},{0},{0},{0,0}},1},{{{0},{0},{0},{0,1}},1},{{{0},{0},{0},{1,0}},1},{{{0},{1},{1},{0,0}},1}},{{0,1,0,0,0},{0,0,1,0,0}},{{{1,1},9},{{2,2},1}}},{{"SU2","SU2","G2","SO5"},{"SU2","SU2","SU2","SU3"},{{{2}},{{2}},{{2,-3},{-1,2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2,-1},{-1,2}}},{{1,1,0,0,0,0},{0,0,0,0,1,1},{0,0,0,0,1,0},{0,0,-2,-1,0,0},{0,0,1,0,0,0}},{{{{2},{0},{0},{0,0}},1},{{{0},{0},{0},{0,1}},1},{{{0},{0},{0},{1,0}},1},{{{0},{1},{1},{0,0}},1}},{{0,1,0,2,2},{0,0,1,0,0}},{{{1,1},3},{{2,2},1},{{3,1},2}}},{{"SU2","SU2","G2","SO5"},{"SU2","SU2","SU2","SU3"},{{{2}},{{2}},{{2,-3},{-1,2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2,-1},{-1,2}}},{{1,1,0,0,0,0},{0,0,0,0,1,1},{0,0,0,0,1,0},{0,0,-2,-1,0,0},{0,0,1,0,0,0}},{{{{2},{0},{0},{0,0}},1},{{{0},{0},{0},{0,1}},1},{{{0},{0},{0},{1,0}},1},{{{0},{1},{1},{0,0}},1}},{{1,1,0,0,0},{0,0,1,0,0}},{{{1,1},6},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","G2","SO5"},{"SU2","SU2","SU2","SU3"},{{{2}},{{2}},{{2,-3},{-1,2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2,-1},{-1,2}}},{{1,1,0,0,0,0},{0,0,0,0,1,1},{0,0,0,0,1,0},{0,0,-2,-1,0,0},{0,0,1,0,0,0}},{{{{2},{0},{0},{0,0}},1},{{{0},{0},{0},{0,1}},1},{{{0},{0},{0},{1,0}},1},{{{0},{1},{1},{0,0}},1}},{{1,1,0,2,2},{0,0,1,0,0}},{{{2,2},1},{{3,1},3}}},{{"SU2","SU2","G2","SO5"},{"SU2","SU2","SU2","SU3"},{{{2}},{{2}},{{2,-3},{-1,2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2,-1},{-1,2}}},{{1,1,0,0,0,0},{0,0,0,0,1,1},{0,0,0,0,1,0},{0,0,-2,-1,0,0},{0,0,1,0,0,0}},{{{{2},{0},{0},{0,0}},1},{{{0},{0},{0},{0,1}},1},{{{0},{0},{0},{1,0}},1},{{{0},{1},{1},{0,0}},1}},{{1,1,0,0,0},{0,0,1,2,2}},{{{1,3},2},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SU2","SU2","SO5"},{"SU2","SU2","SU2","U1","U1"},{{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{},{}},{{0,0,1,1,0,0},{0,0,0,0,1,1},{0,0,0,0,1,0},{1,0,0,0,0,0},{0,1,0,0,0,0}},{{{{0},{0},{0},2,0},1},{{{0},{0},{0},-2,0},1},{{{0},{0},{0},0,2},1},{{{0},{0},{0},0,-2},1},{{{2},{0},{0},0,0},1},{{{0},{1},{1},0,0},1}},{{0,1,0,0,0},{0,0,1,0,0}},{{{1,1},{7,9}},{{2,2},1}}},{{"SU2","SU2","SU2","SU2","SO5"},{"SU2","SU2","SU2","U1","U1"},{{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{},{}},{{0,0,1,1,0,0},{0,0,0,0,1,1},{0,0,0,0,1,0},{1,0,0,0,0,0},{0,1,0,0,0,0}},{{{{0},{0},{0},2,0},1},{{{0},{0},{0},-2,0},1},{{{0},{0},{0},0,2},1},{{{0},{0},{0},0,-2},1},{{{2},{0},{0},0,0},1},{{{0},{1},{1},0,0},1}},{{1,1,0,0,0},{0,0,1,0,0}},{{{1,1},{4,6}},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SU2","SU2","SO5"},{"SU2","SU2","SU2","U1"},{{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{}},{{0,1,1,1,0,0},{0,0,0,0,1,1},{0,0,0,0,1,0},{1,0,0,0,0,0}},{{{{0},{0},{0},2},1},{{{0},{0},{0},-2},1},{{{2},{0},{0},0},2},{{{0},{1},{1},0},1}},{{0,1,0,0},{0,0,1,0}},{{{1,1},{8,9}},{{2,2},1}}},{{"SU2","SU2","SU2","SU2","SO5"},{"SU2","SU2","SU2","U1"},{{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{}},{{0,1,1,1,0,0},{0,0,0,0,1,1},{0,0,0,0,1,0},{1,0,0,0,0,0}},{{{{0},{0},{0},2},1},{{{0},{0},{0},-2},1},{{{2},{0},{0},0},2},{{{0},{1},{1},0},1}},{{1,1,0,0},{0,0,1,0}},{{{1,1},{2,3}},{{2,2},1},{{3,1},2}}},{{"SU2","SU2","SU2","SU2","SO5"},{"SU2","SU2","SU2","U1"},{{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{}},{{0,1,1,0,0,0},{0,0,0,1,1,1},{0,0,0,0,1,0},{1,0,0,0,0,0}},{{{{0},{0},{0},2},1},{{{0},{0},{0},-2},1},{{{2},{0},{0},0},1},{{{0},{2},{0},0},1},{{{0},{1},{1},0},1}},{{0,1,0,0},{0,0,1,0}},{{{1,1},{5,6}},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SU2","SU2","SO5"},{"SU2","SU2","SU2","U1"},{{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{}},{{0,1,1,0,0,0},{0,0,0,1,1,1},{0,0,0,0,1,0},{1,0,0,0,0,0}},{{{{0},{0},{0},2},1},{{{0},{0},{0},-2},1},{{{2},{0},{0},0},1},{{{0},{2},{0},0},1},{{{0},{1},{1},0},1}},{{1,1,0,0},{0,0,1,0}},{{{1,1},{2,3}},{{2,2},1},{{3,1},2}}},{{"SU2","SU2","SU2","SU2","SO5"},{"SU2","SU2","SU2","U1"},{{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{}},{{0,1,1,0,0,0},{0,0,0,1,1,1},{0,0,0,0,1,0},{1,0,0,0,0,0}},{{{{0},{0},{0},2},1},{{{0},{0},{0},-2},1},{{{2},{0},{0},0},1},{{{0},{2},{0},0},1},{{{0},{1},{1},0},1}},{{1,0,1,0},{0,1,0,0}},{{{1,1},{2,3}},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SU2","SU2","SO5"},{"SU2","SU2","SU2"},{{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}}},{{1,1,1,1,0,0},{0,0,0,0,1,1},{0,0,0,0,1,0}},{{{{2},{0},{0}},3},{{{0},{1},{1}},1}},{{0,1,0},{0,0,1}},{{{1,1},9},{{2,2},1}}},{{"SU2","SU2","SU2","SU2","SO5"},{"SU2","SU2","SU2"},{{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}}},{{1,1,1,1,0,0},{0,0,0,0,1,1},{0,0,0,0,1,0}},{{{{2},{0},{0}},3},{{{0},{1},{1}},1}},{{1,1,0},{0,0,1}},{{{2,2},1},{{3,1},3}}},{{"SU2","SU2","SU2","SU2","SO5"},{"SU2","SU2","SU2"},{{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}}},{{1,1,1,0,0,0},{0,0,0,1,1,1},{0,0,0,0,1,0}},{{{{2},{0},{0}},2},{{{0},{2},{0}},1},{{{0},{1},{1}},1}},{{0,1,0},{0,0,1}},{{{1,1},6},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SU2","SU2","SO5"},{"SU2","SU2","SU2"},{{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}}},{{1,1,1,0,0,0},{0,0,0,1,1,1},{0,0,0,0,1,0}},{{{{2},{0},{0}},2},{{{0},{2},{0}},1},{{{0},{1},{1}},1}},{{1,1,0},{0,0,1}},{{{2,2},1},{{3,1},3}}},{{"SU2","SU2","SU2","SU2","SO5"},{"SU2","SU2","SU2"},{{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}}},{{1,1,1,0,0,0},{0,0,0,1,1,1},{0,0,0,0,1,0}},{{{{2},{0},{0}},2},{{{0},{2},{0}},1},{{{0},{1},{1}},1}},{{1,0,1},{0,1,0}},{{{1,3},1},{{2,2},1},{{3,1},2}}},{{"SU2","SU2","SU2","SU2","SO5"},{"SU2","SU2","SU2"},{{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}}},{{1,1,0,0,1,1},{0,0,1,1,0,0},{0,0,0,0,1,0}},{{{{2},{0},{0}},2},{{{0},{2},{0}},1},{{{1},{0},{1}},1}},{{1,0,0},{0,0,1}},{{{1,1},3},{{2,2},1},{{3,1},2}}},{{"SU2","SU2","SU2","SU2","SO5"},{"SU2","SU2","SU2"},{{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}}},{{1,1,0,0,1,1},{0,0,1,1,0,0},{0,0,0,0,1,0}},{{{{2},{0},{0}},2},{{{0},{2},{0}},1},{{{1},{0},{1}},1}},{{1,1,0},{0,0,1}},{{{2,2},1},{{3,1},3}}},{{"SU2","SU2","SU2","SU2","SO5"},{"SU2","SU2","SU2"},{{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}}},{{1,1,0,0,1,1},{0,0,1,1,0,0},{0,0,0,0,1,0}},{{{{2},{0},{0}},2},{{{0},{2},{0}},1},{{{1},{0},{1}},1}},{{0,1,1},{1,0,0}},{{{1,3},2},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SU2","SU2","SO5"},{"SU2","SU2","SU2"},{{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}}},{{1,1,0,0,0,0},{0,0,1,0,1,1},{0,0,0,1,1,0}},{{{{2},{0},{0}},1},{{{0},{2},{0}},1},{{{0},{0},{2}},1},{{{0},{1},{1}},1}},{{0,1,0},{0,0,1}},{{{1,1},3},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SU2","SU2","SO5"},{"SU2","SU2","SU2"},{{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}}},{{1,1,0,0,0,0},{0,0,1,0,1,1},{0,0,0,1,1,0}},{{{{2},{0},{0}},1},{{{0},{2},{0}},1},{{{0},{0},{2}},1},{{{0},{1},{1}},1}},{{1,1,0},{0,0,1}},{{{1,3},1},{{2,2},1},{{3,1},2}}},{{"SU2","SU2","SU2","SU2","SO5"},{"SU2","SU2","SU2","SU2"},{{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2}}},{{1,1,0,0,0,0},{0,0,1,1,0,0},{0,0,0,0,1,1},{0,0,0,0,1,0}},{{{{2},{0},{0},{0}},1},{{{0},{2},{0},{0}},1},{{{0},{0},{1},{1}},1}},{{0,0,1,0},{0,0,0,1}},{{{1,1},6},{{2,2},1}}},{{"SU2","SU2","SU2","SU2","SO5"},{"SU2","SU2","SU2","SU2"},{{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2}}},{{1,1,0,0,0,0},{0,0,1,1,0,0},{0,0,0,0,1,1},{0,0,0,0,1,0}},{{{{2},{0},{0},{0}},1},{{{0},{2},{0},{0}},1},{{{0},{0},{1},{1}},1}},{{0,1,1,0},{0,0,0,1}},{{{1,1},3},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SU2","SU2","SO5"},{"SU2","SU2","SU2","SU2"},{{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2}}},{{1,1,0,0,0,0},{0,0,1,1,0,0},{0,0,0,0,1,1},{0,0,0,0,1,0}},{{{{2},{0},{0},{0}},1},{{{0},{2},{0},{0}},1},{{{0},{0},{1},{1}},1}},{{1,1,1,0},{0,0,0,1}},{{{2,2},1},{{3,1},2}}},{{"SU2","SU2","SU2","SU2","SO5"},{"SU2","SU2","SU2","SU2"},{{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2}}},{{1,1,0,0,0,0},{0,0,1,1,0,0},{0,0,0,0,1,1},{0,0,0,0,1,0}},{{{{2},{0},{0},{0}},1},{{{0},{2},{0},{0}},1},{{{0},{0},{1},{1}},1}},{{1,0,1,0},{0,1,0,1}},{{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SO14"},{"SO13"},{{{2,-1,0,0,0,0,0},{-1,2,-1,0,0,0,0},{0,-1,2,-1,0,0,0},{0,0,-1,2,-1,0,0},{0,0,0,-1,2,-1,-1},{0,0,0,0,-1,2,0},{0,0,0,0,-1,0,2}}},{{{2,-1,0,0,0,0},{-1,2,-1,0,0,0},{0,-1,2,-1,0,0},{0,0,-1,2,-1,0},{0,0,0,-1,2,-2},{0,0,0,0,-1,2}}},{{1,1,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,1,0,0,0,0},{0,1,0,0,0,0,0},{0,-2,-2,-2,-2,-1,-1}},{{{{1,0,0,0,0,0}},1}},{{1,2,10,16,20,11},{1,0,0,0,0,0}},{{{2,2},1},{{9,1},1}}},{{"SO14"},{"SO13"},{{{2,-1,0,0,0,0,0},{-1,2,-1,0,0,0,0},{0,-1,2,-1,0,0,0},{0,0,-1,2,-1,0,0},{0,0,0,-1,2,-1,-1},{0,0,0,0,-1,2,0},{0,0,0,0,-1,0,2}}},{{{2,-1,0,0,0,0},{-1,2,-1,0,0,0},{0,-1,2,-1,0,0},{0,0,-1,2,-1,0},{0,0,0,-1,2,-2},{0,0,0,0,-1,2}}},{{1,1,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,1,0,0,0,0},{0,1,0,0,0,0,0},{0,-2,-2,-2,-2,-1,-1}},{{{{1,0,0,0,0,0}},1}},{{1,2,4,6,8,4},{1,0,2,2,0,1}},{{{2,2},1},{{3,3},1}}},{{"SO14"},{"SO13"},{{{2,-1,0,0,0,0,0},{-1,2,-1,0,0,0,0},{0,-1,2,-1,0,0,0},{0,0,-1,2,-1,0,0},{0,0,0,-1,2,-1,-1},{0,0,0,0,-1,2,0},{0,0,0,0,-1,0,2}}},{{{2,-1,0,0,0,0},{-1,2,-1,0,0,0},{0,-1,2,-1,0,0},{0,0,-1,2,-1,0},{0,0,0,-1,2,-2},{0,0,0,0,-1,2}}},{{1,1,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,1,0,0,0,0},{0,1,0,0,0,0,0},{0,-2,-2,-2,-2,-1,-1}},{{{{1,0,0,0,0,0}},1}},{{1,2,4,4,6,4},{1,0,0,0,0,0}},{{{2,2},1},{{3,1},3}}},{{"SO14"},{"SO13"},{{{2,-1,0,0,0,0,0},{-1,2,-1,0,0,0,0},{0,-1,2,-1,0,0,0},{0,0,-1,2,-1,0,0},{0,0,0,-1,2,-1,-1},{0,0,0,0,-1,2,0},{0,0,0,0,-1,0,2}}},{{{2,-1,0,0,0,0},{-1,2,-1,0,0,0},{0,-1,2,-1,0,0},{0,0,-1,2,-1,0},{0,0,0,-1,2,-2},{0,0,0,0,-1,2}}},{{1,1,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,1,0,0,0,0},{0,1,0,0,0,0,0},{0,-2,-2,-2,-2,-1,-1}},{{{{1,0,0,0,0,0}},1}},{{1,2,3,4,8,5},{1,0,1,0,0,0}},{{{2,2},2},{{5,1},1}}},{{"SO14"},{"SO13"},{{{2,-1,0,0,0,0,0},{-1,2,-1,0,0,0,0},{0,-1,2,-1,0,0,0},{0,0,-1,2,-1,0,0},{0,0,0,-1,2,-1,-1},{0,0,0,0,-1,2,0},{0,0,0,0,-1,0,2}}},{{{2,-1,0,0,0,0},{-1,2,-1,0,0,0},{0,-1,2,-1,0,0},{0,0,-1,2,-1,0},{0,0,0,-1,2,-2},{0,0,0,0,-1,2}}},{{1,1,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,1,0,0,0,0},{0,1,0,0,0,0,0},{0,-2,-2,-2,-2,-1,-1}},{{{{1,0,0,0,0,0}},1}},{{0,1,2,4,4,3},{2,3,2,2,2,1}},{{{1,3},1},{{2,2},1},{{3,1},2}}},{{"SO14"},{"SO13"},{{{2,-1,0,0,0,0,0},{-1,2,-1,0,0,0,0},{0,-1,2,-1,0,0,0},{0,0,-1,2,-1,0,0},{0,0,0,-1,2,-1,-1},{0,0,0,0,-1,2,0},{0,0,0,0,-1,0,2}}},{{{2,-1,0,0,0,0},{-1,2,-1,0,0,0},{0,-1,2,-1,0,0},{0,0,-1,2,-1,0},{0,0,0,-1,2,-2},{0,0,0,0,-1,2}}},{{1,1,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,1,0,0,0,0},{0,1,0,0,0,0,0},{0,-2,-2,-2,-2,-1,-1}},{{{{1,0,0,0,0,0}},1}},{{1,2,5,8,9,5},{1,0,1,0,1,0}},{{{1,1},1},{{2,2},1},{{4,2},1}}},{{"SO14"},{"SO13"},{{{2,-1,0,0,0,0,0},{-1,2,-1,0,0,0,0},{0,-1,2,-1,0,0,0},{0,0,-1,2,-1,0,0},{0,0,0,-1,2,-1,-1},{0,0,0,0,-1,2,0},{0,0,0,0,-1,0,2}}},{{{2,-1,0,0,0,0},{-1,2,-1,0,0,0},{0,-1,2,-1,0,0},{0,0,-1,2,-1,0},{0,0,0,-1,2,-2},{0,0,0,0,-1,2}}},{{1,1,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,1,0,0,0,0},{0,1,0,0,0,0,0},{0,-2,-2,-2,-2,-1,-1}},{{{{1,0,0,0,0,0}},1}},{{1,2,4,8,10,5},{1,0,0,0,0,0}},{{{1,1},1},{{2,2},1},{{3,1},1},{{5,1},1}}},{{"SO14"},{"SO13"},{{{2,-1,0,0,0,0,0},{-1,2,-1,0,0,0,0},{0,-1,2,-1,0,0,0},{0,0,-1,2,-1,0,0},{0,0,0,-1,2,-1,-1},{0,0,0,0,-1,2,0},{0,0,0,0,-1,0,2}}},{{{2,-1,0,0,0,0},{-1,2,-1,0,0,0},{0,-1,2,-1,0,0},{0,0,-1,2,-1,0},{0,0,0,-1,2,-2},{0,0,0,0,-1,2}}},{{1,1,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,1,0,0,0,0},{0,1,0,0,0,0,0},{0,-2,-2,-2,-2,-1,-1}},{{{{1,0,0,0,0,0}},1}},{{1,2,3,4,5,3},{1,0,1,0,1,0}},{{{1,1},1},{{2,2},3}}},{{"SO14"},{"SO13"},{{{2,-1,0,0,0,0,0},{-1,2,-1,0,0,0,0},{0,-1,2,-1,0,0,0},{0,0,-1,2,-1,0,0},{0,0,0,-1,2,-1,-1},{0,0,0,0,-1,2,0},{0,0,0,0,-1,0,2}}},{{{2,-1,0,0,0,0},{-1,2,-1,0,0,0},{0,-1,2,-1,0,0},{0,0,-1,2,-1,0},{0,0,0,-1,2,-2},{0,0,0,0,-1,2}}},{{1,1,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,1,0,0,0,0},{0,1,0,0,0,0,0},{0,-2,-2,-2,-2,-1,-1}},{{{{1,0,0,0,0,0}},1}},{{0,0,1,2,4,2},{4,6,7,6,6,3}},{{{1,1},1},{{1,5},1},{{2,2},1},{{3,1},1}}},{{"SO14"},{"SO13"},{{{2,-1,0,0,0,0,0},{-1,2,-1,0,0,0,0},{0,-1,2,-1,0,0,0},{0,0,-1,2,-1,0,0},{0,0,0,-1,2,-1,-1},{0,0,0,0,-1,2,0},{0,0,0,0,-1,0,2}}},{{{2,-1,0,0,0,0},{-1,2,-1,0,0,0},{0,-1,2,-1,0,0},{0,0,-1,2,-1,0},{0,0,0,-1,2,-2},{0,0,0,0,-1,2}}},{{1,1,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,1,0,0,0,0},{0,1,0,0,0,0,0},{0,-2,-2,-2,-2,-1,-1}},{{{{1,0,0,0,0,0}},1}},{{0,1,2,8,12,7},{0,1,0,0,0,0}},{{{1,1},2},{{2,2},1},{{7,1},1}}},{{"SO14"},{"SO13"},{{{2,-1,0,0,0,0,0},{-1,2,-1,0,0,0,0},{0,-1,2,-1,0,0,0},{0,0,-1,2,-1,0,0},{0,0,0,-1,2,-1,-1},{0,0,0,0,-1,2,0},{0,0,0,0,-1,0,2}}},{{{2,-1,0,0,0,0},{-1,2,-1,0,0,0},{0,-1,2,-1,0,0},{0,0,-1,2,-1,0},{0,0,0,-1,2,-2},{0,0,0,0,-1,2}}},{{1,1,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,1,0,0,0,0},{0,1,0,0,0,0,0},{0,-2,-2,-2,-2,-1,-1}},{{{{1,0,0,0,0,0}},1}},{{0,1,2,3,4,3},{0,1,0,1,0,0}},{{{1,1},2},{{2,2},2},{{3,1},1}}},{{"SO14"},{"SO13"},{{{2,-1,0,0,0,0,0},{-1,2,-1,0,0,0,0},{0,-1,2,-1,0,0,0},{0,0,-1,2,-1,0,0},{0,0,0,-1,2,-1,-1},{0,0,0,0,-1,2,0},{0,0,0,0,-1,0,2}}},{{{2,-1,0,0,0,0},{-1,2,-1,0,0,0},{0,-1,2,-1,0,0},{0,0,-1,2,-1,0},{0,0,0,-1,2,-2},{0,0,0,0,-1,2}}},{{1,1,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,1,0,0,0,0},{0,1,0,0,0,0,0},{0,-2,-2,-2,-2,-1,-1}},{{{{1,0,0,0,0,0}},1}},{{0,1,2,4,4,3},{0,1,0,0,0,0}},{{{1,1},3},{{2,2},1},{{3,1},2}}},{{"SO14"},{"SO13"},{{{2,-1,0,0,0,0,0},{-1,2,-1,0,0,0,0},{0,-1,2,-1,0,0,0},{0,0,-1,2,-1,0,0},{0,0,0,-1,2,-1,-1},{0,0,0,0,-1,2,0},{0,0,0,0,-1,0,2}}},{{{2,-1,0,0,0,0},{-1,2,-1,0,0,0},{0,-1,2,-1,0,0},{0,0,-1,2,-1,0},{0,0,0,-1,2,-2},{0,0,0,0,-1,2}}},{{1,1,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,1,0,0,0,0},{0,1,0,0,0,0,0},{0,-2,-2,-2,-2,-1,-1}},{{{{1,0,0,0,0,0}},1}},{{0,0,1,2,4,2},{0,2,3,2,2,1}},{{{1,1},3},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SO14"},{"SO13"},{{{2,-1,0,0,0,0,0},{-1,2,-1,0,0,0,0},{0,-1,2,-1,0,0,0},{0,0,-1,2,-1,0,0},{0,0,0,-1,2,-1,-1},{0,0,0,0,-1,2,0},{0,0,0,0,-1,0,2}}},{{{2,-1,0,0,0,0},{-1,2,-1,0,0,0},{0,-1,2,-1,0,0},{0,0,-1,2,-1,0},{0,0,0,-1,2,-2},{0,0,0,0,-1,2}}},{{1,1,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,1,0,0,0,0},{0,1,0,0,0,0,0},{0,-2,-2,-2,-2,-1,-1}},{{{{1,0,0,0,0,0}},1}},{{0,0,1,2,6,4},{0,0,1,0,0,0}},{{{1,1},4},{{2,2},1},{{5,1},1}}},{{"SO14"},{"SO13"},{{{2,-1,0,0,0,0,0},{-1,2,-1,0,0,0,0},{0,-1,2,-1,0,0,0},{0,0,-1,2,-1,0,0},{0,0,0,-1,2,-1,-1},{0,0,0,0,-1,2,0},{0,0,0,0,-1,0,2}}},{{{2,-1,0,0,0,0},{-1,2,-1,0,0,0},{0,-1,2,-1,0,0},{0,0,-1,2,-1,0},{0,0,0,-1,2,-2},{0,0,0,0,-1,2}}},{{1,1,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,1,0,0,0,0},{0,1,0,0,0,0,0},{0,-2,-2,-2,-2,-1,-1}},{{{{1,0,0,0,0,0}},1}},{{0,0,1,2,3,2},{0,0,1,0,1,0}},{{{1,1},5},{{2,2},2}}},{{"SO14"},{"SO13"},{{{2,-1,0,0,0,0,0},{-1,2,-1,0,0,0,0},{0,-1,2,-1,0,0,0},{0,0,-1,2,-1,0,0},{0,0,0,-1,2,-1,-1},{0,0,0,0,-1,2,0},{0,0,0,0,-1,0,2}}},{{{2,-1,0,0,0,0},{-1,2,-1,0,0,0},{0,-1,2,-1,0,0},{0,0,-1,2,-1,0},{0,0,0,-1,2,-2},{0,0,0,0,-1,2}}},{{1,1,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,1,0,0,0,0},{0,1,0,0,0,0,0},{0,-2,-2,-2,-2,-1,-1}},{{{{1,0,0,0,0,0}},1}},{{0,0,0,1,2,2},{0,0,0,1,0,0}},{{{1,1},6},{{2,2},1},{{3,1},1}}},{{"SO14"},{"SO13"},{{{2,-1,0,0,0,0,0},{-1,2,-1,0,0,0,0},{0,-1,2,-1,0,0,0},{0,0,-1,2,-1,0,0},{0,0,0,-1,2,-1,-1},{0,0,0,0,-1,2,0},{0,0,0,0,-1,0,2}}},{{{2,-1,0,0,0,0},{-1,2,-1,0,0,0},{0,-1,2,-1,0,0},{0,0,-1,2,-1,0},{0,0,0,-1,2,-2},{0,0,0,0,-1,2}}},{{1,1,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,1,0,0,0,0},{0,1,0,0,0,0,0},{0,-2,-2,-2,-2,-1,-1}},{{{{1,0,0,0,0,0}},1}},{{0,0,0,0,1,1},{0,0,0,0,1,0}},{{{1,1},9},{{2,2},1}}},{{"SO5","SO10"},{"SU2","SU2","SO9"},{{{2,-2},{-1,2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{1,1,0,0,0,0,0},{1,0,0,0,0,0,0},{0,0,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,0,-2,-2,-1,-1}},{{{{1},{1},{0,0,0,0}},1},{{{0},{0},{1,0,0,0}},1}},{{0,0,1,2,6,4},{0,0,1,0,0,0}},{{{1,1},4},{{2,2},1},{{5,1},1}}},{{"SO5","SO10"},{"SU2","SU2","SO9"},{{{2,-2},{-1,2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{1,1,0,0,0,0,0},{1,0,0,0,0,0,0},{0,0,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,0,-2,-2,-1,-1}},{{{{1},{1},{0,0,0,0}},1},{{{0},{0},{1,0,0,0}},1}},{{0,0,1,2,3,2},{0,0,1,0,1,0}},{{{1,1},5},{{2,2},2}}},{{"SO5","SO10"},{"SU2","SU2","SO9"},{{{2,-2},{-1,2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{1,1,0,0,0,0,0},{1,0,0,0,0,0,0},{0,0,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,0,-2,-2,-1,-1}},{{{{1},{1},{0,0,0,0}},1},{{{0},{0},{1,0,0,0}},1}},{{0,0,0,1,2,2},{0,0,0,1,0,0}},{{{1,1},6},{{2,2},1},{{3,1},1}}},{{"SO5","SO10"},{"SU2","SU2","SO9"},{{{2,-2},{-1,2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{1,1,0,0,0,0,0},{1,0,0,0,0,0,0},{0,0,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,0,-2,-2,-1,-1}},{{{{1},{1},{0,0,0,0}},1},{{{0},{0},{1,0,0,0}},1}},{{0,0,0,0,1,1},{0,0,0,0,1,0}},{{{1,1},9},{{2,2},1}}},{{"SO5","SO10"},{"SU2","SU2","SO9"},{{{2,-2},{-1,2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{1,1,0,0,0,0,0},{1,0,0,0,0,0,0},{0,0,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,0,-2,-2,-1,-1}},{{{{1},{1},{0,0,0,0}},1},{{{0},{0},{1,0,0,0}},1}},{{1,1,1,2,6,4},{0,0,1,0,0,0}},{{{1,1},1},{{2,2},1},{{3,1},1},{{5,1},1}}},{{"SO5","SO10"},{"SU2","SU2","SO9"},{{{2,-2},{-1,2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{1,1,0,0,0,0,0},{1,0,0,0,0,0,0},{0,0,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,0,-2,-2,-1,-1}},{{{{1},{1},{0,0,0,0}},1},{{{0},{0},{1,0,0,0}},1}},{{1,1,1,0,0,0},{0,0,1,2,6,4}},{{{1,1},1},{{1,5},1},{{2,2},1},{{3,1},1}}},{{"SO5","SO10"},{"SU2","SU2","SO9"},{{{2,-2},{-1,2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{1,1,0,0,0,0,0},{1,0,0,0,0,0,0},{0,0,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,0,-2,-2,-1,-1}},{{{{1},{1},{0,0,0,0}},1},{{{0},{0},{1,0,0,0}},1}},{{1,1,1,2,3,2},{0,0,1,0,1,0}},{{{1,1},2},{{2,2},2},{{3,1},1}}},{{"SO5","SO10"},{"SU2","SU2","SO9"},{{{2,-2},{-1,2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{1,1,0,0,0,0,0},{1,0,0,0,0,0,0},{0,0,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,0,-2,-2,-1,-1}},{{{{1},{1},{0,0,0,0}},1},{{{0},{0},{1,0,0,0}},1}},{{1,1,0,1,2,2},{0,0,0,1,0,0}},{{{1,1},3},{{2,2},1},{{3,1},2}}},{{"SO5","SO10"},{"SU2","SU2","SO9"},{{{2,-2},{-1,2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{1,1,0,0,0,0,0},{1,0,0,0,0,0,0},{0,0,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,0,-2,-2,-1,-1}},{{{{1},{1},{0,0,0,0}},1},{{{0},{0},{1,0,0,0}},1}},{{1,1,0,1,0,0},{0,0,0,1,2,2}},{{{1,1},3},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SO5","SO10"},{"SU2","SU2","SO9"},{{{2,-2},{-1,2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{1,1,0,0,0,0,0},{1,0,0,0,0,0,0},{0,0,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,0,-2,-2,-1,-1}},{{{{1},{1},{0,0,0,0}},1},{{{0},{0},{1,0,0,0}},1}},{{1,1,0,0,1,1},{0,0,0,0,1,0}},{{{1,1},6},{{2,2},1},{{3,1},1}}},{{"SO5","SO10"},{"SU2","SU2","SO9"},{{{2,-2},{-1,2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{1,1,0,0,0,0,0},{1,0,0,0,0,0,0},{0,0,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,0,-2,-2,-1,-1}},{{{{1},{1},{0,0,0,0}},1},{{{0},{0},{1,0,0,0}},1}},{{1,0,0,0,0,0},{0,1,0,0,0,0}},{{{1,1},9},{{2,2},1}}},{{"SO5","SO10"},{"SU2","SU2","SO9"},{{{2,-2},{-1,2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{1,1,0,0,0,0,0},{1,0,0,0,0,0,0},{0,0,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,0,-2,-2,-1,-1}},{{{{1},{1},{0,0,0,0}},1},{{{0},{0},{1,0,0,0}},1}},{{1,0,8,14,18,10},{0,1,0,0,0,0}},{{{2,2},1},{{9,1},1}}},{{"SO5","SO10"},{"SU2","SU2","SO9"},{{{2,-2},{-1,2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{1,1,0,0,0,0,0},{1,0,0,0,0,0,0},{0,0,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,0,-2,-2,-1,-1}},{{{{1},{1},{0,0,0,0}},1},{{{0},{0},{1,0,0,0}},1}},{{1,0,2,2,4,3},{0,1,0,0,0,0}},{{{2,2},1},{{3,1},3}}},{{"SO5","SO10"},{"SU2","SU2","SO9"},{{{2,-2},{-1,2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{1,1,0,0,0,0,0},{1,0,0,0,0,0,0},{0,0,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,0,-2,-2,-1,-1}},{{{{1},{1},{0,0,0,0}},1},{{{0},{0},{1,0,0,0}},1}},{{1,0,2,6,8,4},{0,1,0,0,0,0}},{{{1,1},1},{{2,2},1},{{3,1},1},{{5,1},1}}},{{"SO5","SO10"},{"SU2","SU2","SO9"},{{{2,-2},{-1,2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{1,1,0,0,0,0,0},{1,0,0,0,0,0,0},{0,0,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,0,-2,-2,-1,-1}},{{{{1},{1},{0,0,0,0}},1},{{{0},{0},{1,0,0,0}},1}},{{1,0,0,6,10,6},{0,1,0,0,0,0}},{{{1,1},2},{{2,2},1},{{7,1},1}}},{{"SO5","SO10"},{"SU2","SU2","SO9"},{{{2,-2},{-1,2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{1,1,0,0,0,0,0},{1,0,0,0,0,0,0},{0,0,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,0,-2,-2,-1,-1}},{{{{1},{1},{0,0,0,0}},1},{{{0},{0},{1,0,0,0}},1}},{{1,0,0,2,2,2},{0,1,0,0,0,0}},{{{1,1},3},{{2,2},1},{{3,1},2}}},{{"SO5","SO10"},{"SU2","SU2","SO9"},{{{2,-2},{-1,2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{1,1,0,0,0,0,0},{1,0,0,0,0,0,0},{0,0,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,0,-2,-2,-1,-1}},{{{{1},{1},{0,0,0,0}},1},{{{0},{0},{1,0,0,0}},1}},{{1,0,0,0,4,3},{0,1,0,0,0,0}},{{{1,1},4},{{2,2},1},{{5,1},1}}},{{"SO5","SO10"},{"SU2","SU2","SO9"},{{{2,-2},{-1,2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{1,1,0,0,0,0,0},{1,0,0,0,0,0,0},{0,0,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,0,-2,-2,-1,-1}},{{{{1},{1},{0,0,0,0}},1},{{{0},{0},{1,0,0,0}},1}},{{1,0,0,0,0,1},{0,1,0,0,0,0}},{{{1,1},6},{{2,2},1},{{3,1},1}}},{{"SO5","SO10"},{"SU2","SU2","SO9"},{{{2,-2},{-1,2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{1,1,0,0,0,0,0},{1,0,0,0,0,0,0},{0,0,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,0,-2,-2,-1,-1}},{{{{1},{1},{0,0,0,0}},1},{{{0},{0},{1,0,0,0}},1}},{{1,0,2,4,6,3},{0,1,2,2,0,1}},{{{2,2},1},{{3,3},1}}},{{"SO5","SO10"},{"SU2","SU2","SO9"},{{{2,-2},{-1,2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{1,1,0,0,0,0,0},{1,0,0,0,0,0,0},{0,0,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,0,-2,-2,-1,-1}},{{{{1},{1},{0,0,0,0}},1},{{{0},{0},{1,0,0,0}},1}},{{1,0,1,2,6,4},{0,1,1,0,0,0}},{{{2,2},2},{{5,1},1}}},{{"SO5","SO10"},{"SU2","SU2","SO9"},{{{2,-2},{-1,2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{1,1,0,0,0,0,0},{1,0,0,0,0,0,0},{0,0,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,0,-2,-2,-1,-1}},{{{{1},{1},{0,0,0,0}},1},{{{0},{0},{1,0,0,0}},1}},{{1,0,0,2,2,2},{0,1,2,2,2,1}},{{{1,3},1},{{2,2},1},{{3,1},2}}},{{"SO5","SO10"},{"SU2","SU2","SO9"},{{{2,-2},{-1,2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{1,1,0,0,0,0,0},{1,0,0,0,0,0,0},{0,0,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,0,-2,-2,-1,-1}},{{{{1},{1},{0,0,0,0}},1},{{{0},{0},{1,0,0,0}},1}},{{1,0,3,6,7,4},{0,1,1,0,1,0}},{{{1,1},1},{{2,2},1},{{4,2},1}}},{{"SO5","SO10"},{"SU2","SU2","SO9"},{{{2,-2},{-1,2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{1,1,0,0,0,0,0},{1,0,0,0,0,0,0},{0,0,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,0,-2,-2,-1,-1}},{{{{1},{1},{0,0,0,0}},1},{{{0},{0},{1,0,0,0}},1}},{{1,0,1,2,3,2},{0,1,1,0,1,0}},{{{1,1},1},{{2,2},3}}},{{"SO5","SO10"},{"SU2","SU2","SO9"},{{{2,-2},{-1,2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{1,1,0,0,0,0,0},{1,0,0,0,0,0,0},{0,0,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,0,-2,-2,-1,-1}},{{{{1},{1},{0,0,0,0}},1},{{{0},{0},{1,0,0,0}},1}},{{1,0,0,0,2,1},{0,1,4,6,6,3}},{{{1,1},1},{{1,5},1},{{2,2},1},{{3,1},1}}},{{"SO5","SO10"},{"SU2","SU2","SO9"},{{{2,-2},{-1,2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{1,1,0,0,0,0,0},{1,0,0,0,0,0,0},{0,0,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,0,-2,-2,-1,-1}},{{{{1},{1},{0,0,0,0}},1},{{{0},{0},{1,0,0,0}},1}},{{1,0,0,1,2,2},{0,1,0,1,0,0}},{{{1,1},2},{{2,2},2},{{3,1},1}}},{{"SO5","SO10"},{"SU2","SU2","SO9"},{{{2,-2},{-1,2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{1,1,0,0,0,0,0},{1,0,0,0,0,0,0},{0,0,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,0,-2,-2,-1,-1}},{{{{1},{1},{0,0,0,0}},1},{{{0},{0},{1,0,0,0}},1}},{{1,0,0,0,2,1},{0,1,0,2,2,1}},{{{1,1},3},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SO5","SO10"},{"SU2","SU2","SO9"},{{{2,-2},{-1,2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{1,1,0,0,0,0,0},{1,0,0,0,0,0,0},{0,0,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,0,-2,-2,-1,-1}},{{{{1},{1},{0,0,0,0}},1},{{{0},{0},{1,0,0,0}},1}},{{1,0,0,0,1,1},{0,1,0,0,1,0}},{{{1,1},5},{{2,2},2}}},{{"SU2","SU2","SO10"},{"SU2","SO9"},{{{2}},{{2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{{2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,0,-2,-2,-1,-1}},{{{{2},{0,0,0,0}},1},{{{0},{1,0,0,0}},1}},{{0,1,2,6,4},{0,1,0,0,0}},{{{1,1},3},{{2,2},1},{{5,1},1}}},{{"SU2","SU2","SO10"},{"SU2","SO9"},{{{2}},{{2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{{2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,0,-2,-2,-1,-1}},{{{{2},{0,0,0,0}},1},{{{0},{1,0,0,0}},1}},{{0,1,2,3,2},{0,1,0,1,0}},{{{1,1},4},{{2,2},2}}},{{"SU2","SU2","SO10"},{"SU2","SO9"},{{{2}},{{2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{{2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,0,-2,-2,-1,-1}},{{{{2},{0,0,0,0}},1},{{{0},{1,0,0,0}},1}},{{0,0,1,2,2},{0,0,1,0,0}},{{{1,1},5},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SO10"},{"SU2","SO9"},{{{2}},{{2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{{2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,0,-2,-2,-1,-1}},{{{{2},{0,0,0,0}},1},{{{0},{1,0,0,0}},1}},{{0,0,0,1,1},{0,0,0,1,0}},{{{1,1},8},{{2,2},1}}},{{"SU2","SU2","SO10"},{"SU2","SO9"},{{{2}},{{2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{{2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,0,-2,-2,-1,-1}},{{{{2},{0,0,0,0}},1},{{{0},{1,0,0,0}},1}},{{1,1,2,6,4},{0,1,0,0,0}},{{{2,2},1},{{3,1},1},{{5,1},1}}},{{"SU2","SU2","SO10"},{"SU2","SO9"},{{{2}},{{2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{{2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,0,-2,-2,-1,-1}},{{{{2},{0,0,0,0}},1},{{{0},{1,0,0,0}},1}},{{1,1,0,0,0},{0,1,2,6,4}},{{{1,5},1},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SO10"},{"SU2","SO9"},{{{2}},{{2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{{2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,0,-2,-2,-1,-1}},{{{{2},{0,0,0,0}},1},{{{0},{1,0,0,0}},1}},{{1,1,2,3,2},{0,1,0,1,0}},{{{1,1},1},{{2,2},2},{{3,1},1}}},{{"SU2","SU2","SO10"},{"SU2","SO9"},{{{2}},{{2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{{2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,0,-2,-2,-1,-1}},{{{{2},{0,0,0,0}},1},{{{0},{1,0,0,0}},1}},{{1,0,1,2,2},{0,0,1,0,0}},{{{1,1},2},{{2,2},1},{{3,1},2}}},{{"SU2","SU2","SO10"},{"SU2","SO9"},{{{2}},{{2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{{2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,0,-2,-2,-1,-1}},{{{{2},{0,0,0,0}},1},{{{0},{1,0,0,0}},1}},{{1,0,1,0,0},{0,0,1,2,2}},{{{1,1},2},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SO10"},{"SU2","SO9"},{{{2}},{{2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{{2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,1,1,1},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,0,-2,-2,-1,-1}},{{{{2},{0,0,0,0}},1},{{{0},{1,0,0,0}},1}},{{1,0,0,1,1},{0,0,0,1,0}},{{{1,1},5},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SO11"},{"SU2","SO10"},{{{2}},{{2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,0},{0,0,-1,2,-2},{0,0,0,-1,2}}},{{{2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,1,1,1},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,0,-1,-2,-2,-1}},{{{{2},{0,0,0,0,0}},1},{{{0},{1,0,0,0,0}},1}},{{0,1,2,4,3,1},{0,1,0,0,0,0}},{{{1,1},3},{{2,2},1},{{3,1},2}}},{{"SU2","SU2","SO11"},{"SU2","SO10"},{{{2}},{{2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,0},{0,0,-1,2,-2},{0,0,0,-1,2}}},{{{2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,1,1,1},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,0,-1,-2,-2,-1}},{{{{2},{0,0,0,0,0}},1},{{{0},{1,0,0,0,0}},1}},{{0,0,1,2,2,2},{0,2,3,2,1,1}},{{{1,1},3},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SO11"},{"SU2","SO10"},{{{2}},{{2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,0},{0,0,-1,2,-2},{0,0,0,-1,2}}},{{{2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,1,1,1},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,0,-1,-2,-2,-1}},{{{{2},{0,0,0,0,0}},1},{{{0},{1,0,0,0,0}},1}},{{0,1,2,6,4,4},{0,1,0,0,0,0}},{{{1,1},4},{{2,2},1},{{5,1},1}}},{{"SU2","SU2","SO11"},{"SU2","SO10"},{{{2}},{{2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,0},{0,0,-1,2,-2},{0,0,0,-1,2}}},{{{2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,1,1,1},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,0,-1,-2,-2,-1}},{{{{2},{0,0,0,0,0}},1},{{{0},{1,0,0,0,0}},1}},{{0,0,1,2,2,1},{0,0,1,0,0,1}},{{{1,1},5},{{2,2},2}}},{{"SU2","SU2","SO11"},{"SU2","SO10"},{{{2}},{{2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,0},{0,0,-1,2,-2},{0,0,0,-1,2}}},{{{2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,1,1,1},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,0,-1,-2,-2,-1}},{{{{2},{0,0,0,0,0}},1},{{{0},{1,0,0,0,0}},1}},{{0,0,1,2,2,2},{0,0,1,0,0,0}},{{{1,1},6},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SO11"},{"SU2","SO10"},{{{2}},{{2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,0},{0,0,-1,2,-2},{0,0,0,-1,2}}},{{{2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,1,1,1},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,0,-1,-2,-2,-1}},{{{{2},{0,0,0,0,0}},1},{{{0},{1,0,0,0,0}},1}},{{0,0,0,0,1,0},{0,0,0,0,0,1}},{{{1,1},9},{{2,2},1}}},{{"SU2","SU2","SO11"},{"SU2","SO10"},{{{2}},{{2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,0},{0,0,-1,2,-2},{0,0,0,-1,2}}},{{{2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,1,1,1},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,0,-1,-2,-2,-1}},{{{{2},{0,0,0,0,0}},1},{{{0},{1,0,0,0,0}},1}},{{1,1,2,4,3,1},{0,1,0,0,0,0}},{{{2,2},1},{{3,1},3}}},{{"SU2","SU2","SO11"},{"SU2","SO10"},{{{2}},{{2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,0},{0,0,-1,2,-2},{0,0,0,-1,2}}},{{{2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,1,1,1},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,0,-1,-2,-2,-1}},{{{{2},{0,0,0,0,0}},1},{{{0},{1,0,0,0,0}},1}},{{1,1,0,0,0,0},{0,1,2,4,3,1}},{{{1,3},2},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SO11"},{"SU2","SO10"},{{{2}},{{2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,0},{0,0,-1,2,-2},{0,0,0,-1,2}}},{{{2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,1,1,1},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,0,-1,-2,-2,-1}},{{{{2},{0,0,0,0,0}},1},{{{0},{1,0,0,0,0}},1}},{{1,0,1,2,2,2},{0,2,3,2,1,1}},{{{1,3},1},{{2,2},1},{{3,1},2}}},{{"SU2","SU2","SO11"},{"SU2","SO10"},{{{2}},{{2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,0},{0,0,-1,2,-2},{0,0,0,-1,2}}},{{{2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,1,1,1},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,0,-1,-2,-2,-1}},{{{{2},{0,0,0,0,0}},1},{{{0},{1,0,0,0,0}},1}},{{1,1,2,6,4,4},{0,1,0,0,0,0}},{{{1,1},1},{{2,2},1},{{3,1},1},{{5,1},1}}},{{"SU2","SU2","SO11"},{"SU2","SO10"},{{{2}},{{2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,0},{0,0,-1,2,-2},{0,0,0,-1,2}}},{{{2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,1,1,1},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,0,-1,-2,-2,-1}},{{{{2},{0,0,0,0,0}},1},{{{0},{1,0,0,0,0}},1}},{{1,1,0,0,0,0},{0,1,2,6,4,4}},{{{1,1},1},{{1,5},1},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SO11"},{"SU2","SO10"},{{{2}},{{2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,0},{0,0,-1,2,-2},{0,0,0,-1,2}}},{{{2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,1,1,1},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,0,-1,-2,-2,-1}},{{{{2},{0,0,0,0,0}},1},{{{0},{1,0,0,0,0}},1}},{{1,0,1,2,2,1},{0,0,1,0,0,1}},{{{1,1},2},{{2,2},2},{{3,1},1}}},{{"SU2","SU2","SO11"},{"SU2","SO10"},{{{2}},{{2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,0},{0,0,-1,2,-2},{0,0,0,-1,2}}},{{{2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,1,1,1},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,0,-1,-2,-2,-1}},{{{{2},{0,0,0,0,0}},1},{{{0},{1,0,0,0,0}},1}},{{1,0,1,2,2,2},{0,0,1,0,0,0}},{{{1,1},3},{{2,2},1},{{3,1},2}}},{{"SU2","SU2","SO11"},{"SU2","SO10"},{{{2}},{{2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,0},{0,0,-1,2,-2},{0,0,0,-1,2}}},{{{2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,1,1,1},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,0,-1,-2,-2,-1}},{{{{2},{0,0,0,0,0}},1},{{{0},{1,0,0,0,0}},1}},{{1,0,1,0,0,0},{0,0,1,2,2,2}},{{{1,1},3},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SO11"},{"SU2","SO10"},{{{2}},{{2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,0},{0,0,-1,2,-2},{0,0,0,-1,2}}},{{{2}},{{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,1,1,1},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,0},{0,0,0,-1,-2,-2,-1}},{{{{2},{0,0,0,0,0}},1},{{{0},{1,0,0,0,0}},1}},{{1,0,0,0,1,0},{0,0,0,0,0,1}},{{{1,1},6},{{2,2},1},{{3,1},1}}},{{"SU4","SO8"},{"SO5","SO7"},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{0,1,0,0,0,0,0},{1,0,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,1}},{{{{1,0},{0,0,0}},1},{{{0,0},{1,0,0}},1}},{{0,0,1,2,2},{0,0,1,0,0}},{{{1,1},5},{{2,2},1},{{3,1},1}}},{{"SU4","SO8"},{"SO5","SO7"},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{0,1,0,0,0,0,0},{1,0,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,1}},{{{{1,0},{0,0,0}},1},{{{0,0},{1,0,0}},1}},{{0,0,0,1,1},{0,0,0,1,0}},{{{1,1},8},{{2,2},1}}},{{"SU4","SO8"},{"SO5","SO7"},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{0,1,0,0,0,0,0},{1,0,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,1}},{{{{1,0},{0,0,0}},1},{{{0,0},{1,0,0}},1}},{{4,3,1,2,2},{0,0,1,0,0}},{{{2,2},1},{{3,1},1},{{5,1},1}}},{{"SU4","SO8"},{"SO5","SO7"},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{0,1,0,0,0,0,0},{1,0,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,1}},{{{{1,0},{0,0,0}},1},{{{0,0},{1,0,0}},1}},{{4,3,1,0,0},{0,0,1,2,2}},{{{1,3},1},{{2,2},1},{{5,1},1}}},{{"SU4","SO8"},{"SO5","SO7"},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{0,1,0,0,0,0,0},{1,0,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,1}},{{{{1,0},{0,0,0}},1},{{{0,0},{1,0,0}},1}},{{4,3,0,1,1},{0,0,0,1,0}},{{{1,1},3},{{2,2},1},{{5,1},1}}},{{"SU4","SO8"},{"SO5","SO7"},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{0,1,0,0,0,0,0},{1,0,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,1}},{{{{1,0},{0,0,0}},1},{{{0,0},{1,0,0}},1}},{{0,1,1,2,2},{0,0,1,0,0}},{{{1,1},2},{{2,2},1},{{3,1},2}}},{{"SU4","SO8"},{"SO5","SO7"},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{0,1,0,0,0,0,0},{1,0,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,1}},{{{{1,0},{0,0,0}},1},{{{0,0},{1,0,0}},1}},{{0,1,1,0,0},{0,0,1,2,2}},{{{1,1},2},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SU4","SO8"},{"SO5","SO7"},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{0,1,0,0,0,0,0},{1,0,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,1}},{{{{1,0},{0,0,0}},1},{{{0,0},{1,0,0}},1}},{{0,1,0,1,1},{0,0,0,1,0}},{{{1,1},5},{{2,2},1},{{3,1},1}}},{{"SU4","SO8"},{"SO5","SO7"},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{0,1,0,0,0,0,0},{1,0,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,1}},{{{{1,0},{0,0,0}},1},{{{0,0},{1,0,0}},1}},{{1,1,0,0,0},{1,0,0,0,0}},{{{1,1},8},{{2,2},1}}},{{"SU4","SO8"},{"SO5","SO7"},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{0,1,0,0,0,0,0},{1,0,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,1}},{{{{1,0},{0,0,0}},1},{{{0,0},{1,0,0}},1}},{{1,1,6,10,6},{1,0,0,0,0}},{{{1,1},1},{{2,2},1},{{7,1},1}}},{{"SU4","SO8"},{"SO5","SO7"},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{0,1,0,0,0,0,0},{1,0,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,1}},{{{{1,0},{0,0,0}},1},{{{0,0},{1,0,0}},1}},{{1,1,2,2,2},{1,0,0,0,0}},{{{1,1},2},{{2,2},1},{{3,1},2}}},{{"SU4","SO8"},{"SO5","SO7"},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{0,1,0,0,0,0,0},{1,0,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,1}},{{{{1,0},{0,0,0}},1},{{{0,0},{1,0,0}},1}},{{1,1,0,4,3},{1,0,0,0,0}},{{{1,1},3},{{2,2},1},{{5,1},1}}},{{"SU4","SO8"},{"SO5","SO7"},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{0,1,0,0,0,0,0},{1,0,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,1}},{{{{1,0},{0,0,0}},1},{{{0,0},{1,0,0}},1}},{{1,1,0,0,1},{1,0,0,0,0}},{{{1,1},5},{{2,2},1},{{3,1},1}}},{{"SU4","SO8"},{"SO5","SO7"},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{0,1,0,0,0,0,0},{1,0,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,1}},{{{{1,0},{0,0,0}},1},{{{0,0},{1,0,0}},1}},{{1,1,1,2,2},{1,0,1,0,0}},{{{1,1},1},{{2,2},2},{{3,1},1}}},{{"SU4","SO8"},{"SO5","SO7"},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{0,1,0,0,0,0,0},{1,0,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,1}},{{{{1,0},{0,0,0}},1},{{{0,0},{1,0,0}},1}},{{1,1,0,2,1},{1,0,2,2,1}},{{{1,1},2},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SU4","SO8"},{"SO5","SO7"},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{0,1,0,0,0,0,0},{1,0,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,1}},{{{{1,0},{0,0,0}},1},{{{0,0},{1,0,0}},1}},{{1,1,0,1,1},{1,0,0,1,0}},{{{1,1},4},{{2,2},2}}},{{"SO7","SO8"},{"SO7","SU4"},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,1},{0,1,1,0,0,0,0},{1,0,0,0,0,0,0},{0,1,0,0,0,0,0}},{{{{0,0,0},{0,1,0}},1},{{{1,0,0},{0,0,0}},1}},{{0,0,0,0,0,1},{0,0,0,1,0,0}},{{{1,1},9},{{2,2},1}}},{{"SO7","SO8"},{"SO7","SU4"},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,1},{0,1,1,0,0,0,0},{1,0,0,0,0,0,0},{0,1,0,0,0,0,0}},{{{{0,0,0},{0,1,0}},1},{{{1,0,0},{0,0,0}},1}},{{6,10,6,0,0,1},{0,0,0,1,0,0}},{{{1,1},2},{{2,2},1},{{7,1},1}}},{{"SO7","SO8"},{"SO7","SU4"},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,1},{0,1,1,0,0,0,0},{1,0,0,0,0,0,0},{0,1,0,0,0,0,0}},{{{{0,0,0},{0,1,0}},1},{{{1,0,0},{0,0,0}},1}},{{2,2,2,0,0,1},{0,0,0,1,0,0}},{{{1,1},3},{{2,2},1},{{3,1},2}}},{{"SO7","SO8"},{"SO7","SU4"},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,1},{0,1,1,0,0,0,0},{1,0,0,0,0,0,0},{0,1,0,0,0,0,0}},{{{{0,0,0},{0,1,0}},1},{{{1,0,0},{0,0,0}},1}},{{0,4,3,0,0,1},{0,0,0,1,0,0}},{{{1,1},4},{{2,2},1},{{5,1},1}}},{{"SO7","SO8"},{"SO7","SU4"},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,1},{0,1,1,0,0,0,0},{1,0,0,0,0,0,0},{0,1,0,0,0,0,0}},{{{{0,0,0},{0,1,0}},1},{{{1,0,0},{0,0,0}},1}},{{0,0,1,0,0,1},{0,0,0,1,0,0}},{{{1,1},6},{{2,2},1},{{3,1},1}}},{{"SO7","SO8"},{"SO7","SU4"},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,1},{0,1,1,0,0,0,0},{1,0,0,0,0,0,0},{0,1,0,0,0,0,0}},{{{{0,0,0},{0,1,0}},1},{{{1,0,0},{0,0,0}},1}},{{1,2,2,0,0,0},{1,0,0,0,0,0}},{{{1,1},6},{{2,2},1},{{3,1},1}}},{{"SO7","SO8"},{"SO7","SU4"},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,1},{0,1,1,0,0,0,0},{1,0,0,0,0,0,0},{0,1,0,0,0,0,0}},{{{{0,0,0},{0,1,0}},1},{{{1,0,0},{0,0,0}},1}},{{0,1,1,0,0,0},{0,1,0,0,0,0}},{{{1,1},9},{{2,2},1}}},{{"SO7","SO8"},{"SO7","SU4"},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,1},{0,1,1,0,0,0,0},{1,0,0,0,0,0,0},{0,1,0,0,0,0,0}},{{{{0,0,0},{0,1,0}},1},{{{1,0,0},{0,0,0}},1}},{{1,2,2,3,4,3},{1,0,0,0,0,0}},{{{1,1},1},{{2,2},1},{{3,1},1},{{5,1},1}}},{{"SO7","SO8"},{"SO7","SU4"},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,1},{0,1,1,0,0,0,0},{1,0,0,0,0,0,0},{0,1,0,0,0,0,0}},{{{{0,0,0},{0,1,0}},1},{{{1,0,0},{0,0,0}},1}},{{1,2,2,1,0,1},{1,0,0,0,0,0}},{{{1,1},3},{{2,2},1},{{3,1},2}}},{{"SO7","SO8"},{"SO7","SU4"},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,1},{0,1,1,0,0,0,0},{1,0,0,0,0,0,0},{0,1,0,0,0,0,0}},{{{{0,0,0},{0,1,0}},1},{{{1,0,0},{0,0,0}},1}},{{1,2,2,0,2,2},{1,0,0,0,0,0}},{{{2,2},1},{{3,1},3}}},{{"SO7","SO8"},{"SO7","SU4"},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,1},{0,1,1,0,0,0,0},{1,0,0,0,0,0,0},{0,1,0,0,0,0,0}},{{{{0,0,0},{0,1,0}},1},{{{1,0,0},{0,0,0}},1}},{{0,1,1,3,4,3},{0,1,0,0,0,0}},{{{1,1},4},{{2,2},1},{{5,1},1}}},{{"SO7","SO8"},{"SO7","SU4"},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,1},{0,1,1,0,0,0,0},{1,0,0,0,0,0,0},{0,1,0,0,0,0,0}},{{{{0,0,0},{0,1,0}},1},{{{1,0,0},{0,0,0}},1}},{{0,1,1,1,0,1},{0,1,0,0,0,0}},{{{1,1},6},{{2,2},1},{{3,1},1}}},{{"SO7","SO8"},{"SO7","SU4"},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,1},{0,1,1,0,0,0,0},{1,0,0,0,0,0,0},{0,1,0,0,0,0,0}},{{{{0,0,0},{0,1,0}},1},{{{1,0,0},{0,0,0}},1}},{{0,1,1,0,2,2},{0,1,0,0,0,0}},{{{1,1},3},{{2,2},1},{{3,1},2}}},{{"SO7","SO8"},{"SO7","SU4"},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,1},{0,1,1,0,0,0,0},{1,0,0,0,0,0,0},{0,1,0,0,0,0,0}},{{{{0,0,0},{0,1,0}},1},{{{1,0,0},{0,0,0}},1}},{{1,2,2,1,2,1},{1,0,0,1,0,1}},{{{1,3},1},{{2,2},1},{{3,1},2}}},{{"SO7","SO8"},{"SO7","SU4"},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,1},{0,1,1,0,0,0,0},{1,0,0,0,0,0,0},{0,1,0,0,0,0,0}},{{{{0,0,0},{0,1,0}},1},{{{1,0,0},{0,0,0}},1}},{{1,2,2,0,0,1},{1,0,0,1,0,0}},{{{1,1},2},{{2,2},2},{{3,1},1}}},{{"SO7","SO8"},{"SO7","SU4"},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,1},{0,1,1,0,0,0,0},{1,0,0,0,0,0,0},{0,1,0,0,0,0,0}},{{{{0,0,0},{0,1,0}},1},{{{1,0,0},{0,0,0}},1}},{{0,2,1,0,0,1},{2,2,1,1,0,0}},{{{1,1},3},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SO7","SO8"},{"SO7","SU4"},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,1},{0,1,1,0,0,0,0},{1,0,0,0,0,0,0},{0,1,0,0,0,0,0}},{{{{0,0,0},{0,1,0}},1},{{{1,0,0},{0,0,0}},1}},{{0,1,1,1,2,1},{0,1,0,1,0,1}},{{{1,1},3},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SO7","SO8"},{"SO7","SU4"},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2,-1,0},{-1,2,-2},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,1},{0,1,1,0,0,0,0},{1,0,0,0,0,0,0},{0,1,0,0,0,0,0}},{{{{0,0,0},{0,1,0}},1},{{{1,0,0},{0,0,0}},1}},{{0,1,1,0,0,1},{0,1,0,1,0,0}},{{{1,1},5},{{2,2},2}}},{{"SU4","SO9"},{"SO5","SO8"},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{0,1,0,0,0,0,0},{1,0,1,0,0,0,0},{0,0,0,1,1,1,1},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,0,-1,-2,-1}},{{{{1,0},{0,0,0,0}},1},{{{0,0},{1,0,0,0}},1}},{{0,0,1,2,2,1},{0,0,1,0,0,1}},{{{1,1},5},{{2,2},2}}},{{"SU4","SO9"},{"SO5","SO8"},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{0,1,0,0,0,0,0},{1,0,1,0,0,0,0},{0,0,0,1,1,1,1},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,0,-1,-2,-1}},{{{{1,0},{0,0,0,0}},1},{{{0,0},{1,0,0,0}},1}},{{0,0,1,0,0,0},{0,0,1,2,1,1}},{{{1,1},9},{{2,2},1}}},{{"SU4","SO9"},{"SO5","SO8"},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{0,1,0,0,0,0,0},{1,0,1,0,0,0,0},{0,0,0,1,1,1,1},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,0,-1,-2,-1}},{{{{1,0},{0,0,0,0}},1},{{{0,0},{1,0,0,0}},1}},{{0,0,1,2,2,2},{0,0,1,0,0,0}},{{{1,1},6},{{2,2},1},{{3,1},1}}},{{"SU4","SO9"},{"SO5","SO8"},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{0,1,0,0,0,0,0},{1,0,1,0,0,0,0},{0,0,0,1,1,1,1},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,0,-1,-2,-1}},{{{{1,0},{0,0,0,0}},1},{{{0,0},{1,0,0,0}},1}},{{4,3,1,2,2,1},{0,0,1,0,0,1}},{{{2,2},2},{{5,1},1}}},{{"SU4","SO9"},{"SO5","SO8"},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{0,1,0,0,0,0,0},{1,0,1,0,0,0,0},{0,0,0,1,1,1,1},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,0,-1,-2,-1}},{{{{1,0},{0,0,0,0}},1},{{{0,0},{1,0,0,0}},1}},{{4,3,1,0,0,0},{0,0,1,2,1,1}},{{{1,1},4},{{2,2},1},{{5,1},1}}},{{"SU4","SO9"},{"SO5","SO8"},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{0,1,0,0,0,0,0},{1,0,1,0,0,0,0},{0,0,0,1,1,1,1},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,0,-1,-2,-1}},{{{{1,0},{0,0,0,0}},1},{{{0,0},{1,0,0,0}},1}},{{4,3,1,2,2,2},{0,0,1,0,0,0}},{{{1,1},1},{{2,2},1},{{3,1},1},{{5,1},1}}},{{"SU4","SO9"},{"SO5","SO8"},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{0,1,0,0,0,0,0},{1,0,1,0,0,0,0},{0,0,0,1,1,1,1},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,0,-1,-2,-1}},{{{{1,0},{0,0,0,0}},1},{{{0,0},{1,0,0,0}},1}},{{4,3,1,0,0,0},{0,0,1,2,2,2}},{{{1,1},1},{{1,3},1},{{2,2},1},{{5,1},1}}},{{"SU4","SO9"},{"SO5","SO8"},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{0,1,0,0,0,0,0},{1,0,1,0,0,0,0},{0,0,0,1,1,1,1},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,0,-1,-2,-1}},{{{{1,0},{0,0,0,0}},1},{{{0,0},{1,0,0,0}},1}},{{0,1,1,2,2,1},{0,0,1,0,0,1}},{{{1,1},2},{{2,2},2},{{3,1},1}}},{{"SU4","SO9"},{"SO5","SO8"},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{0,1,0,0,0,0,0},{1,0,1,0,0,0,0},{0,0,0,1,1,1,1},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,0,-1,-2,-1}},{{{{1,0},{0,0,0,0}},1},{{{0,0},{1,0,0,0}},1}},{{0,1,1,0,0,0},{0,0,1,2,1,1}},{{{1,1},6},{{2,2},1},{{3,1},1}}},{{"SU4","SO9"},{"SO5","SO8"},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{0,1,0,0,0,0,0},{1,0,1,0,0,0,0},{0,0,0,1,1,1,1},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,0,-1,-2,-1}},{{{{1,0},{0,0,0,0}},1},{{{0,0},{1,0,0,0}},1}},{{0,1,1,2,2,2},{0,0,1,0,0,0}},{{{1,1},3},{{2,2},1},{{3,1},2}}},{{"SU4","SO9"},{"SO5","SO8"},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{0,1,0,0,0,0,0},{1,0,1,0,0,0,0},{0,0,0,1,1,1,1},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,0,-1,-2,-1}},{{{{1,0},{0,0,0,0}},1},{{{0,0},{1,0,0,0}},1}},{{0,1,1,0,0,0},{0,0,1,2,2,2}},{{{1,1},3},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SU4","SO9"},{"SO5","SO8"},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{0,1,0,0,0,0,0},{1,0,1,0,0,0,0},{0,0,0,1,1,1,1},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,0,-1,-2,-1}},{{{{1,0},{0,0,0,0}},1},{{{0,0},{1,0,0,0}},1}},{{1,1,0,0,0,0},{1,0,0,0,0,0}},{{{1,1},9},{{2,2},1}}},{{"SU4","SO9"},{"SO5","SO8"},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{0,1,0,0,0,0,0},{1,0,1,0,0,0,0},{0,0,0,1,1,1,1},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,0,-1,-2,-1}},{{{{1,0},{0,0,0,0}},1},{{{0,0},{1,0,0,0}},1}},{{1,1,4,4,3,3},{1,0,0,0,0,0}},{{{1,1},4},{{2,2},1},{{5,1},1}}},{{"SU4","SO9"},{"SO5","SO8"},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{0,1,0,0,0,0,0},{1,0,1,0,0,0,0},{0,0,0,1,1,1,1},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,0,-1,-2,-1}},{{{{1,0},{0,0,0,0}},1},{{{0,0},{1,0,0,0}},1}},{{1,1,2,6,4,4},{1,0,0,0,0,0}},{{{1,1},1},{{2,2},1},{{3,1},1},{{5,1},1}}},{{"SU4","SO9"},{"SO5","SO8"},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{0,1,0,0,0,0,0},{1,0,1,0,0,0,0},{0,0,0,1,1,1,1},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,0,-1,-2,-1}},{{{{1,0},{0,0,0,0}},1},{{{0,0},{1,0,0,0}},1}},{{1,1,2,2,1,1},{1,0,0,0,0,0}},{{{1,1},6},{{2,2},1},{{3,1},1}}},{{"SU4","SO9"},{"SO5","SO8"},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{0,1,0,0,0,0,0},{1,0,1,0,0,0,0},{0,0,0,1,1,1,1},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,0,-1,-2,-1}},{{{{1,0},{0,0,0,0}},1},{{{0,0},{1,0,0,0}},1}},{{1,1,6,10,6,6},{1,0,0,0,0,0}},{{{1,1},2},{{2,2},1},{{7,1},1}}},{{"SU4","SO9"},{"SO5","SO8"},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{0,1,0,0,0,0,0},{1,0,1,0,0,0,0},{0,0,0,1,1,1,1},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,0,-1,-2,-1}},{{{{1,0},{0,0,0,0}},1},{{{0,0},{1,0,0,0}},1}},{{1,1,0,2,2,0},{1,0,0,0,0,0}},{{{1,1},3},{{2,2},1},{{3,1},2}}},{{"SU4","SO9"},{"SO5","SO8"},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{0,1,0,0,0,0,0},{1,0,1,0,0,0,0},{0,0,0,1,1,1,1},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,0,-1,-2,-1}},{{{{1,0},{0,0,0,0}},1},{{{0,0},{1,0,0,0}},1}},{{1,1,3,6,4,3},{1,0,1,0,0,1}},{{{1,1},1},{{2,2},1},{{4,2},1}}},{{"SU4","SO9"},{"SO5","SO8"},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{0,1,0,0,0,0,0},{1,0,1,0,0,0,0},{0,0,0,1,1,1,1},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,0,-1,-2,-1}},{{{{1,0},{0,0,0,0}},1},{{{0,0},{1,0,0,0}},1}},{{1,1,4,6,3,3},{1,0,0,0,1,1}},{{{1,1},1},{{1,3},1},{{2,2},1},{{5,1},1}}},{{"SU4","SO9"},{"SO5","SO8"},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{0,1,0,0,0,0,0},{1,0,1,0,0,0,0},{0,0,0,1,1,1,1},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,0,-1,-2,-1}},{{{{1,0},{0,0,0,0}},1},{{{0,0},{1,0,0,0}},1}},{{1,1,1,2,2,1},{1,0,1,0,0,1}},{{{1,1},1},{{2,2},3}}},{{"SU4","SO9"},{"SO5","SO8"},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{0,1,0,0,0,0,0},{1,0,1,0,0,0,0},{0,0,0,1,1,1,1},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,0,-1,-2,-1}},{{{{1,0},{0,0,0,0}},1},{{{0,0},{1,0,0,0}},1}},{{1,1,2,2,1,1},{1,0,0,0,1,1}},{{{1,1},3},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SU4","SO9"},{"SO5","SO8"},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{0,1,0,0,0,0,0},{1,0,1,0,0,0,0},{0,0,0,1,1,1,1},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,0,-1,-2,-1}},{{{{1,0},{0,0,0,0}},1},{{{0,0},{1,0,0,0}},1}},{{1,1,1,0,0,0},{1,0,1,2,1,1}},{{{1,1},5},{{2,2},2}}},{{"SU4","SO9"},{"SO5","SO8"},{{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-2},{0,0,-1,2}}},{{{2,-2},{-1,2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{0,1,0,0,0,0,0},{1,0,1,0,0,0,0},{0,0,0,1,1,1,1},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,0,-1,-2,-1}},{{{{1,0},{0,0,0,0}},1},{{{0,0},{1,0,0,0}},1}},{{1,1,1,2,2,2},{1,0,1,0,0,0}},{{{1,1},2},{{2,2},2},{{3,1},1}}},{{"SU2","SU2","SU2","SO8"},{"SU2","SO7","U1"},{{{2}},{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}},{}},{{0,1,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,1},{1,0,0,0,0,0,0}},{{{{0},{0,0,0},2},1},{{{0},{0,0,0},-2},1},{{{2},{0,0,0},0},1},{{{0},{1,0,0},0},1}},{{0,1,2,2,0},{0,1,0,0,0}},{{{1,1},{5,6}},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SU2","SO8"},{"SU2","SO7","U1"},{{{2}},{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}},{}},{{0,1,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,1},{1,0,0,0,0,0,0}},{{{{0},{0,0,0},2},1},{{{0},{0,0,0},-2},1},{{{2},{0,0,0},0},1},{{{0},{1,0,0},0},1}},{{0,0,1,1,0},{0,0,1,0,0}},{{{1,1},{8,9}},{{2,2},1}}},{{"SU2","SU2","SU2","SO8"},{"SU2","SO7","U1"},{{{2}},{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}},{}},{{0,1,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,1},{1,0,0,0,0,0,0}},{{{{0},{0,0,0},2},1},{{{0},{0,0,0},-2},1},{{{2},{0,0,0},0},1},{{{0},{1,0,0},0},1}},{{1,1,2,2,0},{0,1,0,0,0}},{{{1,1},{2,3}},{{2,2},1},{{3,1},2}}},{{"SU2","SU2","SU2","SO8"},{"SU2","SO7","U1"},{{{2}},{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}},{}},{{0,1,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,1},{1,0,0,0,0,0,0}},{{{{0},{0,0,0},2},1},{{{0},{0,0,0},-2},1},{{{2},{0,0,0},0},1},{{{0},{1,0,0},0},1}},{{1,1,0,0,0},{0,1,2,2,0}},{{{1,1},{2,3}},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SU2","SO8"},{"SU2","SO7","U1"},{{{2}},{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}},{}},{{0,1,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,1},{1,0,0,0,0,0,0}},{{{{0},{0,0,0},2},1},{{{0},{0,0,0},-2},1},{{{2},{0,0,0},0},1},{{{0},{1,0,0},0},1}},{{1,0,1,1,0},{0,0,1,0,0}},{{{1,1},{5,6}},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SU2","SO8"},{"SU2","SO7"},{{{2}},{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{1,1,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,1}},{{{{2},{0,0,0}},2},{{{0},{1,0,0}},1}},{{0,1,2,2},{0,1,0,0}},{{{1,1},6},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SU2","SO8"},{"SU2","SO7"},{{{2}},{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{1,1,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,1}},{{{{2},{0,0,0}},2},{{{0},{1,0,0}},1}},{{0,0,1,1},{0,0,1,0}},{{{1,1},9},{{2,2},1}}},{{"SU2","SU2","SU2","SO8"},{"SU2","SO7"},{{{2}},{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{1,1,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,1}},{{{{2},{0,0,0}},2},{{{0},{1,0,0}},1}},{{1,1,2,2},{0,1,0,0}},{{{2,2},1},{{3,1},3}}},{{"SU2","SU2","SU2","SO8"},{"SU2","SO7"},{{{2}},{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{1,1,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,1}},{{{{2},{0,0,0}},2},{{{0},{1,0,0}},1}},{{1,1,0,0},{0,1,2,2}},{{{1,3},1},{{2,2},1},{{3,1},2}}},{{"SU2","SU2","SU2","SO8"},{"SU2","SO7"},{{{2}},{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{1,1,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,0},{0,0,0,1,0,0,1}},{{{{2},{0,0,0}},2},{{{0},{1,0,0}},1}},{{1,0,1,1},{0,0,1,0}},{{{1,1},3},{{2,2},1},{{3,1},2}}},{{"SU2","SU4","SU4"},{"SO5","SO5","U1"},{{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2,-2},{-1,2}},{{2,-2},{-1,2}},{}},{{0,0,1,0,0,0,0},{0,1,0,1,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,1},{1,0,0,0,0,0,0}},{{{{0,0},{0,0},2},1},{{{0,0},{0,0},-2},1},{{{1,0},{0,0},0},1},{{{0,0},{1,0},0},1}},{{0,0,1,1,0},{0,0,1,0,0}},{{{1,1},{8,9}},{{2,2},1}}},{{"SU2","SU4","SU4"},{"SO5","SO5","U1"},{{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2,-2},{-1,2}},{{2,-2},{-1,2}},{}},{{0,0,1,0,0,0,0},{0,1,0,1,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,1},{1,0,0,0,0,0,0}},{{{{0,0},{0,0},2},1},{{{0,0},{0,0},-2},1},{{{1,0},{0,0},0},1},{{{0,0},{1,0},0},1}},{{4,3,1,1,0},{0,0,1,0,0}},{{{1,1},{3,4}},{{2,2},1},{{5,1},1}}},{{"SU2","SU4","SU4"},{"SO5","SO5","U1"},{{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2,-2},{-1,2}},{{2,-2},{-1,2}},{}},{{0,0,1,0,0,0,0},{0,1,0,1,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,1},{1,0,0,0,0,0,0}},{{{{0,0},{0,0},2},1},{{{0,0},{0,0},-2},1},{{{1,0},{0,0},0},1},{{{0,0},{1,0},0},1}},{{0,1,1,1,0},{0,0,1,0,0}},{{{1,1},{5,6}},{{2,2},1},{{3,1},1}}},{{"SU2","SU4","SU4"},{"SO5","SO5","U1"},{{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2,-2},{-1,2}},{{2,-2},{-1,2}},{}},{{0,0,1,0,0,0,0},{0,1,0,1,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,1},{1,0,0,0,0,0,0}},{{{{0,0},{0,0},2},1},{{{0,0},{0,0},-2},1},{{{1,0},{0,0},0},1},{{{0,0},{1,0},0},1}},{{1,1,1,1,0},{1,0,1,0,0}},{{{1,1},{4,5}},{{2,2},2}}},{{"SU3","SU3","SU4"},{"SO5","SU3"},{{{2,-1},{-1,2}},{{2,-1},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2,-2},{-1,2}},{{2,-1},{-1,2}}},{{0,0,0,0,0,1,0},{0,0,0,0,1,0,1},{1,0,1,0,0,0,0},{0,1,0,1,0,0,0}},{{{{0,0},{1,1}},1},{{{1,0},{0,0}},1}},{{1,1,0,0},{1,0,0,0}},{{{1,1},9},{{2,2},1}}},{{"SU3","SU3","SU4"},{"SO5","SU3"},{{{2,-1},{-1,2}},{{2,-1},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2,-2},{-1,2}},{{2,-1},{-1,2}}},{{0,0,0,0,0,1,0},{0,0,0,0,1,0,1},{1,0,1,0,0,0,0},{0,1,0,1,0,0,0}},{{{{0,0},{1,1}},1},{{{1,0},{0,0}},1}},{{1,1,2,2},{1,0,0,0}},{{{1,1},1},{{2,2},1},{{3,1},1},{{5,1},1}}},{{"SU3","SU3","SU4"},{"SO5","SU3"},{{{2,-1},{-1,2}},{{2,-1},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2,-2},{-1,2}},{{2,-1},{-1,2}}},{{0,0,0,0,0,1,0},{0,0,0,0,1,0,1},{1,0,0,1,0,0,0},{0,1,1,0,0,0,0}},{{{{0,0},{1,1}},1},{{{1,0},{0,0}},1}},{{1,1,0,0},{1,0,0,0}},{{{1,1},9},{{2,2},1}}},{{"SU3","SU3","SU4"},{"SO5","SU3"},{{{2,-1},{-1,2}},{{2,-1},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2,-2},{-1,2}},{{2,-1},{-1,2}}},{{0,0,0,0,0,1,0},{0,0,0,0,1,0,1},{1,0,0,1,0,0,0},{0,1,1,0,0,0,0}},{{{{0,0},{1,1}},1},{{{1,0},{0,0}},1}},{{1,1,2,2},{1,0,0,0}},{{{1,1},1},{{2,2},1},{{3,1},1},{{5,1},1}}},{{"SO5","SO5","SU4"},{"SU2","SU2","SU2","SU2","SO5"},{{{2,-2},{-1,2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0,0},{1,0,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,1}},{{{{1},{1},{0},{0},{0,0}},1},{{{0},{0},{1},{1},{0,0}},1},{{{0},{0},{0},{0},{1,0}},1}},{{0,0,0,0,1,1},{0,0,0,0,1,0}},{{{1,1},9},{{2,2},1}}},{{"SO5","SO5","SU4"},{"SU2","SU2","SU2","SU2","SO5"},{{{2,-2},{-1,2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0,0},{1,0,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,1}},{{{{1},{1},{0},{0},{0,0}},1},{{{0},{0},{1},{1},{0,0}},1},{{{0},{0},{0},{0},{1,0}},1}},{{0,0,1,1,1,1},{0,0,0,0,1,0}},{{{1,1},6},{{2,2},1},{{3,1},1}}},{{"SO5","SO5","SU4"},{"SU2","SU2","SU2","SU2","SO5"},{{{2,-2},{-1,2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0,0},{1,0,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,1}},{{{{1},{1},{0},{0},{0,0}},1},{{{0},{0},{1},{1},{0,0}},1},{{{0},{0},{0},{0},{1,0}},1}},{{0,0,1,0,0,0},{0,0,0,1,0,0}},{{{1,1},9},{{2,2},1}}},{{"SO5","SO5","SU4"},{"SU2","SU2","SU2","SU2","SO5"},{{{2,-2},{-1,2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0,0},{1,0,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,1}},{{{{1},{1},{0},{0},{0,0}},1},{{{0},{0},{1},{1},{0,0}},1},{{{0},{0},{0},{0},{1,0}},1}},{{0,0,1,0,4,3},{0,0,0,1,0,0}},{{{1,1},4},{{2,2},1},{{5,1},1}}},{{"SO5","SO5","SU4"},{"SU2","SU2","SU2","SU2","SO5"},{{{2,-2},{-1,2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0,0},{1,0,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,1}},{{{{1},{1},{0},{0},{0,0}},1},{{{0},{0},{1},{1},{0,0}},1},{{{0},{0},{0},{0},{1,0}},1}},{{0,0,1,0,0,1},{0,0,0,1,0,0}},{{{1,1},6},{{2,2},1},{{3,1},1}}},{{"SO5","SO5","SU4"},{"SU2","SU2","SU2","SU2","SO5"},{{{2,-2},{-1,2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0,0},{1,0,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,1}},{{{{1},{1},{0},{0},{0,0}},1},{{{0},{0},{1},{1},{0,0}},1},{{{0},{0},{0},{0},{1,0}},1}},{{0,0,1,0,1,1},{0,0,0,1,1,0}},{{{1,1},5},{{2,2},2}}},{{"SO5","SO5","SU4"},{"SU2","SU2","SU2","SU2","SO5"},{{{2,-2},{-1,2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0,0},{1,0,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,1}},{{{{1},{1},{0},{0},{0,0}},1},{{{0},{0},{1},{1},{0,0}},1},{{{0},{0},{0},{0},{1,0}},1}},{{1,1,1,1,1,1},{0,0,0,0,1,0}},{{{1,1},3},{{2,2},1},{{3,1},2}}},{{"SO5","SO5","SU4"},{"SU2","SU2","SU2","SU2","SO5"},{{{2,-2},{-1,2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0,0},{1,0,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,1}},{{{{1},{1},{0},{0},{0,0}},1},{{{0},{0},{1},{1},{0,0}},1},{{{0},{0},{0},{0},{1,0}},1}},{{1,1,1,0,0,0},{0,0,0,1,0,0}},{{{1,1},6},{{2,2},1},{{3,1},1}}},{{"SO5","SO5","SU4"},{"SU2","SU2","SU2","SU2","SO5"},{{{2,-2},{-1,2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0,0},{1,0,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,1}},{{{{1},{1},{0},{0},{0,0}},1},{{{0},{0},{1},{1},{0,0}},1},{{{0},{0},{0},{0},{1,0}},1}},{{1,1,1,0,4,3},{0,0,0,1,0,0}},{{{1,1},1},{{2,2},1},{{3,1},1},{{5,1},1}}},{{"SO5","SO5","SU4"},{"SU2","SU2","SU2","SU2","SO5"},{{{2,-2},{-1,2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0,0},{1,0,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,1}},{{{{1},{1},{0},{0},{0,0}},1},{{{0},{0},{1},{1},{0,0}},1},{{{0},{0},{0},{0},{1,0}},1}},{{1,1,1,0,0,1},{0,0,0,1,0,0}},{{{1,1},3},{{2,2},1},{{3,1},2}}},{{"SO5","SO5","SU4"},{"SU2","SU2","SU2","SU2","SO5"},{{{2,-2},{-1,2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0,0},{1,0,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,1}},{{{{1},{1},{0},{0},{0,0}},1},{{{0},{0},{1},{1},{0,0}},1},{{{0},{0},{0},{0},{1,0}},1}},{{1,1,1,0,0,0},{0,0,0,1,4,3}},{{{1,1},1},{{1,5},1},{{2,2},1},{{3,1},1}}},{{"SO5","SO5","SU4"},{"SU2","SU2","SU2","SU2","SO5"},{{{2,-2},{-1,2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0,0},{1,0,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,1}},{{{{1},{1},{0},{0},{0,0}},1},{{{0},{0},{1},{1},{0,0}},1},{{{0},{0},{0},{0},{1,0}},1}},{{1,1,1,0,0,0},{0,0,0,1,0,1}},{{{1,1},3},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SO5","SO5","SU4"},{"SU2","SU2","SU2","SU2","SO5"},{{{2,-2},{-1,2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0,0},{1,0,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,1}},{{{{1},{1},{0},{0},{0,0}},1},{{{0},{0},{1},{1},{0,0}},1},{{{0},{0},{0},{0},{1,0}},1}},{{1,1,1,0,1,1},{0,0,0,1,1,0}},{{{1,1},2},{{2,2},2},{{3,1},1}}},{{"SO5","SO5","SU4"},{"SU2","SU2","SU2","SU2","SO5"},{{{2,-2},{-1,2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0,0},{1,0,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,1}},{{{{1},{1},{0},{0},{0,0}},1},{{{0},{0},{1},{1},{0,0}},1},{{{0},{0},{0},{0},{1,0}},1}},{{1,0,1,0,0,0},{0,1,0,1,0,0}},{{{1,1},5},{{2,2},2}}},{{"SO5","SO5","SU4"},{"SU2","SU2","SU2","SU2","SO5"},{{{2,-2},{-1,2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0,0},{1,0,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,1}},{{{{1},{1},{0},{0},{0,0}},1},{{{0},{0},{1},{1},{0,0}},1},{{{0},{0},{0},{0},{1,0}},1}},{{1,0,1,0,4,3},{0,1,0,1,0,0}},{{{2,2},2},{{5,1},1}}},{{"SO5","SO5","SU4"},{"SU2","SU2","SU2","SU2","SO5"},{{{2,-2},{-1,2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0,0},{1,0,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,1}},{{{{1},{1},{0},{0},{0,0}},1},{{{0},{0},{1},{1},{0,0}},1},{{{0},{0},{0},{0},{1,0}},1}},{{1,0,1,0,0,1},{0,1,0,1,0,0}},{{{1,1},2},{{2,2},2},{{3,1},1}}},{{"SO5","SO5","SU4"},{"SU2","SU2","SU2","SU2","SO5"},{{{2,-2},{-1,2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0,0},{1,0,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,1}},{{{{1},{1},{0},{0},{0,0}},1},{{{0},{0},{1},{1},{0,0}},1},{{{0},{0},{0},{0},{1,0}},1}},{{1,1,0,0,1,1},{0,0,1,1,1,0}},{{{1,1},3},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SO5","SO5","SU4"},{"SU2","SU2","SU2","SU2","SO5"},{{{2,-2},{-1,2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0,0},{1,0,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,1}},{{{{1},{1},{0},{0},{0,0}},1},{{{0},{0},{1},{1},{0,0}},1},{{{0},{0},{0},{0},{1,0}},1}},{{1,0,1,0,1,1},{0,1,0,1,1,0}},{{{1,1},1},{{2,2},3}}},{{"SU2","SU2","SU3","SU4"},{"SU2","SU2","SO5"},{{{2}},{{2}},{{2,-1},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0,0},{0,0,2,2,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,1}},{{{{2},{0},{0,0}},1},{{{0},{4},{0,0}},1},{{{0},{0},{1,0}},1}},{{0,0,1,1},{0,0,1,0}},{{{1,1},9},{{2,2},1}}},{{"SU2","SU2","SU3","SU4"},{"SU2","SU2","SO5"},{{{2}},{{2}},{{2,-1},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0,0},{0,0,2,2,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,1}},{{{{2},{0},{0,0}},1},{{{0},{4},{0,0}},1},{{{0},{0},{1,0}},1}},{{0,1,1,1},{0,0,1,0}},{{{1,1},4},{{2,2},1},{{5,1},1}}},{{"SU2","SU2","SU3","SU4"},{"SU2","SU2","SO5"},{{{2}},{{2}},{{2,-1},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0,0},{0,0,2,2,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,1}},{{{{2},{0},{0,0}},1},{{{0},{4},{0,0}},1},{{{0},{0},{1,0}},1}},{{1,0,1,1},{0,0,1,0}},{{{1,1},6},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SU3","SU4"},{"SU2","SU2","SO5"},{{{2}},{{2}},{{2,-1},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0,0},{0,0,2,2,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,1}},{{{{2},{0},{0,0}},1},{{{0},{4},{0,0}},1},{{{0},{0},{1,0}},1}},{{1,1,1,1},{0,0,1,0}},{{{1,1},1},{{2,2},1},{{3,1},1},{{5,1},1}}},{{"SU2","SU2","SU3","SU4"},{"SU2","SU2","SO5"},{{{2}},{{2}},{{2,-1},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0,0},{0,0,2,2,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,1}},{{{{2},{0},{0,0}},1},{{{0},{4},{0,0}},1},{{{0},{0},{1,0}},1}},{{1,0,1,1},{0,1,1,0}},{{{1,1},1},{{1,5},1},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SU3","SU4"},{"SU2","SU2","SO5","U1"},{{{2}},{{2}},{{2,-1},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2,-2},{-1,2}},{}},{{1,1,0,0,0,0,0},{0,0,0,1,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,1},{0,0,-2,-1,0,0,0}},{{{{2},{0},{0,0},0},1},{{{0},{1},{0,0},-3},1},{{{0},{1},{0,0},3},1},{{{0},{0},{1,0},0},1}},{{0,0,1,1,0},{0,0,1,0,0}},{{{1,1},{8,9}},{{2,2},1}}},{{"SU2","SU2","SU3","SU4"},{"SU2","SU2","SO5","U1"},{{{2}},{{2}},{{2,-1},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2,-2},{-1,2}},{}},{{1,1,0,0,0,0,0},{0,0,0,1,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,1},{0,0,-2,-1,0,0,0}},{{{{2},{0},{0,0},0},1},{{{0},{1},{0,0},-3},1},{{{0},{1},{0,0},3},1},{{{0},{0},{1,0},0},1}},{{1,0,1,1,0},{0,0,1,0,0}},{{{1,1},{5,6}},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SO5","SU4"},{"SU2","SU2","SU2","SO5"},{{{2}},{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,1}},{{{{2},{0},{0},{0,0}},1},{{{0},{1},{1},{0,0}},1},{{{0},{0},{0},{1,0}},1}},{{0,0,0,1,1},{0,0,0,1,0}},{{{1,1},8},{{2,2},1}}},{{"SU2","SU2","SO5","SU4"},{"SU2","SU2","SU2","SO5"},{{{2}},{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,1}},{{{{2},{0},{0},{0,0}},1},{{{0},{1},{1},{0,0}},1},{{{0},{0},{0},{1,0}},1}},{{1,0,0,1,1},{0,0,0,1,0}},{{{1,1},5},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SO5","SU4"},{"SU2","SU2","SU2","SO5"},{{{2}},{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,1}},{{{{2},{0},{0},{0,0}},1},{{{0},{1},{1},{0,0}},1},{{{0},{0},{0},{1,0}},1}},{{0,1,1,1,1},{0,0,0,1,0}},{{{1,1},5},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SO5","SU4"},{"SU2","SU2","SU2","SO5"},{{{2}},{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,1}},{{{{2},{0},{0},{0,0}},1},{{{0},{1},{1},{0,0}},1},{{{0},{0},{0},{1,0}},1}},{{0,1,0,0,0},{0,0,1,0,0}},{{{1,1},8},{{2,2},1}}},{{"SU2","SU2","SO5","SU4"},{"SU2","SU2","SU2","SO5"},{{{2}},{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,1}},{{{{2},{0},{0},{0,0}},1},{{{0},{1},{1},{0,0}},1},{{{0},{0},{0},{1,0}},1}},{{0,1,0,4,3},{0,0,1,0,0}},{{{1,1},3},{{2,2},1},{{5,1},1}}},{{"SU2","SU2","SO5","SU4"},{"SU2","SU2","SU2","SO5"},{{{2}},{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,1}},{{{{2},{0},{0},{0,0}},1},{{{0},{1},{1},{0,0}},1},{{{0},{0},{0},{1,0}},1}},{{0,1,0,0,1},{0,0,1,0,0}},{{{1,1},5},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SO5","SU4"},{"SU2","SU2","SU2","SO5"},{{{2}},{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,1}},{{{{2},{0},{0},{0,0}},1},{{{0},{1},{1},{0,0}},1},{{{0},{0},{0},{1,0}},1}},{{0,1,0,1,1},{0,0,1,1,0}},{{{1,1},4},{{2,2},2}}},{{"SU2","SU2","SO5","SU4"},{"SU2","SU2","SU2","SO5"},{{{2}},{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,1}},{{{{2},{0},{0},{0,0}},1},{{{0},{1},{1},{0,0}},1},{{{0},{0},{0},{1,0}},1}},{{1,1,1,1,1},{0,0,0,1,0}},{{{1,1},2},{{2,2},1},{{3,1},2}}},{{"SU2","SU2","SO5","SU4"},{"SU2","SU2","SU2","SO5"},{{{2}},{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,1}},{{{{2},{0},{0},{0,0}},1},{{{0},{1},{1},{0,0}},1},{{{0},{0},{0},{1,0}},1}},{{1,1,0,0,0},{0,0,1,0,0}},{{{1,1},5},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SO5","SU4"},{"SU2","SU2","SU2","SO5"},{{{2}},{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,1}},{{{{2},{0},{0},{0,0}},1},{{{0},{1},{1},{0,0}},1},{{{0},{0},{0},{1,0}},1}},{{1,1,0,4,3},{0,0,1,0,0}},{{{2,2},1},{{3,1},1},{{5,1},1}}},{{"SU2","SU2","SO5","SU4"},{"SU2","SU2","SU2","SO5"},{{{2}},{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,1}},{{{{2},{0},{0},{0,0}},1},{{{0},{1},{1},{0,0}},1},{{{0},{0},{0},{1,0}},1}},{{1,1,0,0,1},{0,0,1,0,0}},{{{1,1},2},{{2,2},1},{{3,1},2}}},{{"SU2","SU2","SO5","SU4"},{"SU2","SU2","SU2","SO5"},{{{2}},{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,1}},{{{{2},{0},{0},{0,0}},1},{{{0},{1},{1},{0,0}},1},{{{0},{0},{0},{1,0}},1}},{{1,1,0,0,0},{0,0,1,4,3}},{{{1,5},1},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SO5","SU4"},{"SU2","SU2","SU2","SO5"},{{{2}},{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,1}},{{{{2},{0},{0},{0,0}},1},{{{0},{1},{1},{0,0}},1},{{{0},{0},{0},{1,0}},1}},{{1,1,0,0,0},{0,0,1,0,1}},{{{1,1},2},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SO5","SU4"},{"SU2","SU2","SU2","SO5"},{{{2}},{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,1}},{{{{2},{0},{0},{0,0}},1},{{{0},{1},{1},{0,0}},1},{{{0},{0},{0},{1,0}},1}},{{1,1,0,1,1},{0,0,1,1,0}},{{{1,1},1},{{2,2},2},{{3,1},1}}},{{"SU2","SU2","SO5","SU4"},{"SU2","SU2","SU2","SO5"},{{{2}},{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,1,0,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,1}},{{{{2},{0},{0},{0,0}},1},{{{0},{1},{1},{0,0}},1},{{{0},{0},{0},{1,0}},1}},{{0,1,1,1,1},{1,0,0,1,0}},{{{1,1},2},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SO5","SO7"},{"SU2","SU2","SU2","SU4"},{{{2}},{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,1,0,0,0,0},{0,0,0,0,0,1,1},{0,0,0,0,1,0,0},{0,0,0,0,0,1,0}},{{{{2},{0},{0},{0,0,0}},1},{{{0},{1},{1},{0,0,0}},1},{{{0},{0},{0},{0,1,0}},1}},{{0,0,0,0,0,1},{0,0,0,1,0,0}},{{{1,1},9},{{2,2},1}}},{{"SU2","SU2","SO5","SO7"},{"SU2","SU2","SU2","SU4"},{{{2}},{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,1,0,0,0,0},{0,0,0,0,0,1,1},{0,0,0,0,1,0,0},{0,0,0,0,0,1,0}},{{{{2},{0},{0},{0,0,0}},1},{{{0},{1},{1},{0,0,0}},1},{{{0},{0},{0},{0,1,0}},1}},{{1,0,0,0,0,1},{0,0,0,1,0,0}},{{{1,1},6},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SO5","SO7"},{"SU2","SU2","SU2","SU4"},{{{2}},{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,1,0,0,0,0},{0,0,0,0,0,1,1},{0,0,0,0,1,0,0},{0,0,0,0,0,1,0}},{{{{2},{0},{0},{0,0,0}},1},{{{0},{1},{1},{0,0,0}},1},{{{0},{0},{0},{0,1,0}},1}},{{0,1,1,0,0,1},{0,0,0,1,0,0}},{{{1,1},6},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SO5","SO7"},{"SU2","SU2","SU2","SU4"},{{{2}},{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,1,0,0,0,0},{0,0,0,0,0,1,1},{0,0,0,0,1,0,0},{0,0,0,0,0,1,0}},{{{{2},{0},{0},{0,0,0}},1},{{{0},{1},{1},{0,0,0}},1},{{{0},{0},{0},{0,1,0}},1}},{{0,1,0,0,0,0},{0,0,1,0,0,0}},{{{1,1},9},{{2,2},1}}},{{"SU2","SU2","SO5","SO7"},{"SU2","SU2","SU2","SU4"},{{{2}},{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,1,0,0,0,0},{0,0,0,0,0,1,1},{0,0,0,0,1,0,0},{0,0,0,0,0,1,0}},{{{{2},{0},{0},{0,0,0}},1},{{{0},{1},{1},{0,0,0}},1},{{{0},{0},{0},{0,1,0}},1}},{{0,1,0,3,4,3},{0,0,1,0,0,0}},{{{1,1},4},{{2,2},1},{{5,1},1}}},{{"SU2","SU2","SO5","SO7"},{"SU2","SU2","SU2","SU4"},{{{2}},{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,1,0,0,0,0},{0,0,0,0,0,1,1},{0,0,0,0,1,0,0},{0,0,0,0,0,1,0}},{{{{2},{0},{0},{0,0,0}},1},{{{0},{1},{1},{0,0,0}},1},{{{0},{0},{0},{0,1,0}},1}},{{0,1,0,1,0,1},{0,0,1,0,0,0}},{{{1,1},6},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SO5","SO7"},{"SU2","SU2","SU2","SU4"},{{{2}},{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,1,0,0,0,0},{0,0,0,0,0,1,1},{0,0,0,0,1,0,0},{0,0,0,0,0,1,0}},{{{{2},{0},{0},{0,0,0}},1},{{{0},{1},{1},{0,0,0}},1},{{{0},{0},{0},{0,1,0}},1}},{{0,1,0,0,2,2},{0,0,1,0,0,0}},{{{1,1},3},{{2,2},1},{{3,1},2}}},{{"SU2","SU2","SO5","SO7"},{"SU2","SU2","SU2","SU4"},{{{2}},{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,1,0,0,0,0},{0,0,0,0,0,1,1},{0,0,0,0,1,0,0},{0,0,0,0,0,1,0}},{{{{2},{0},{0},{0,0,0}},1},{{{0},{1},{1},{0,0,0}},1},{{{0},{0},{0},{0,1,0}},1}},{{0,1,0,1,2,1},{0,0,1,1,0,1}},{{{1,1},3},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SO5","SO7"},{"SU2","SU2","SU2","SU4"},{{{2}},{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,1,0,0,0,0},{0,0,0,0,0,1,1},{0,0,0,0,1,0,0},{0,0,0,0,0,1,0}},{{{{2},{0},{0},{0,0,0}},1},{{{0},{1},{1},{0,0,0}},1},{{{0},{0},{0},{0,1,0}},1}},{{0,1,0,0,0,1},{0,0,1,1,0,0}},{{{1,1},5},{{2,2},2}}},{{"SU2","SU2","SO5","SO7"},{"SU2","SU2","SU2","SU4"},{{{2}},{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,1,0,0,0,0},{0,0,0,0,0,1,1},{0,0,0,0,1,0,0},{0,0,0,0,0,1,0}},{{{{2},{0},{0},{0,0,0}},1},{{{0},{1},{1},{0,0,0}},1},{{{0},{0},{0},{0,1,0}},1}},{{1,1,1,0,0,1},{0,0,0,1,0,0}},{{{1,1},3},{{2,2},1},{{3,1},2}}},{{"SU2","SU2","SO5","SO7"},{"SU2","SU2","SU2","SU4"},{{{2}},{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,1,0,0,0,0},{0,0,0,0,0,1,1},{0,0,0,0,1,0,0},{0,0,0,0,0,1,0}},{{{{2},{0},{0},{0,0,0}},1},{{{0},{1},{1},{0,0,0}},1},{{{0},{0},{0},{0,1,0}},1}},{{1,1,0,0,0,0},{0,0,1,0,0,0}},{{{1,1},6},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SO5","SO7"},{"SU2","SU2","SU2","SU4"},{{{2}},{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,1,0,0,0,0},{0,0,0,0,0,1,1},{0,0,0,0,1,0,0},{0,0,0,0,0,1,0}},{{{{2},{0},{0},{0,0,0}},1},{{{0},{1},{1},{0,0,0}},1},{{{0},{0},{0},{0,1,0}},1}},{{1,1,0,3,4,3},{0,0,1,0,0,0}},{{{1,1},1},{{2,2},1},{{3,1},1},{{5,1},1}}},{{"SU2","SU2","SO5","SO7"},{"SU2","SU2","SU2","SU4"},{{{2}},{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,1,0,0,0,0},{0,0,0,0,0,1,1},{0,0,0,0,1,0,0},{0,0,0,0,0,1,0}},{{{{2},{0},{0},{0,0,0}},1},{{{0},{1},{1},{0,0,0}},1},{{{0},{0},{0},{0,1,0}},1}},{{1,1,0,1,0,1},{0,0,1,0,0,0}},{{{1,1},3},{{2,2},1},{{3,1},2}}},{{"SU2","SU2","SO5","SO7"},{"SU2","SU2","SU2","SU4"},{{{2}},{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,1,0,0,0,0},{0,0,0,0,0,1,1},{0,0,0,0,1,0,0},{0,0,0,0,0,1,0}},{{{{2},{0},{0},{0,0,0}},1},{{{0},{1},{1},{0,0,0}},1},{{{0},{0},{0},{0,1,0}},1}},{{1,1,0,0,2,2},{0,0,1,0,0,0}},{{{2,2},1},{{3,1},3}}},{{"SU2","SU2","SO5","SO7"},{"SU2","SU2","SU2","SU4"},{{{2}},{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,1,0,0,0,0},{0,0,0,0,0,1,1},{0,0,0,0,1,0,0},{0,0,0,0,0,1,0}},{{{{2},{0},{0},{0,0,0}},1},{{{0},{1},{1},{0,0,0}},1},{{{0},{0},{0},{0,1,0}},1}},{{1,1,0,0,0,0},{0,0,1,3,4,3}},{{{1,1},1},{{1,5},1},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SO5","SO7"},{"SU2","SU2","SU2","SU4"},{{{2}},{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,1,0,0,0,0},{0,0,0,0,0,1,1},{0,0,0,0,1,0,0},{0,0,0,0,0,1,0}},{{{{2},{0},{0},{0,0,0}},1},{{{0},{1},{1},{0,0,0}},1},{{{0},{0},{0},{0,1,0}},1}},{{1,1,0,0,0,0},{0,0,1,1,0,1}},{{{1,1},3},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SO5","SO7"},{"SU2","SU2","SU2","SU4"},{{{2}},{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,1,0,0,0,0},{0,0,0,0,0,1,1},{0,0,0,0,1,0,0},{0,0,0,0,0,1,0}},{{{{2},{0},{0},{0,0,0}},1},{{{0},{1},{1},{0,0,0}},1},{{{0},{0},{0},{0,1,0}},1}},{{1,1,0,0,0,0},{0,0,1,0,2,2}},{{{1,3},2},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SO5","SO7"},{"SU2","SU2","SU2","SU4"},{{{2}},{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,1,0,0,0,0},{0,0,0,0,0,1,1},{0,0,0,0,1,0,0},{0,0,0,0,0,1,0}},{{{{2},{0},{0},{0,0,0}},1},{{{0},{1},{1},{0,0,0}},1},{{{0},{0},{0},{0,1,0}},1}},{{1,1,0,1,2,1},{0,0,1,1,0,1}},{{{1,3},1},{{2,2},1},{{3,1},2}}},{{"SU2","SU2","SO5","SO7"},{"SU2","SU2","SU2","SU4"},{{{2}},{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,1,0,0,0,0},{0,0,0,0,0,1,1},{0,0,0,0,1,0,0},{0,0,0,0,0,1,0}},{{{{2},{0},{0},{0,0,0}},1},{{{0},{1},{1},{0,0,0}},1},{{{0},{0},{0},{0,1,0}},1}},{{1,1,0,0,0,1},{0,0,1,1,0,0}},{{{1,1},2},{{2,2},2},{{3,1},1}}},{{"SU2","SU2","SO5","SO7"},{"SU2","SU2","SU2","SU4"},{{{2}},{{2}},{{2,-2},{-1,2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,1,0,0,0,0},{0,0,0,0,0,1,1},{0,0,0,0,1,0,0},{0,0,0,0,0,1,0}},{{{{2},{0},{0},{0,0,0}},1},{{{0},{1},{1},{0,0,0}},1},{{{0},{0},{0},{0,1,0}},1}},{{0,1,1,0,0,1},{1,0,0,1,0,0}},{{{1,1},3},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SU2","SU2","SU4"},{"SU2","SU2","SO5"},{{{2}},{{2}},{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,1}},{{{{2},{0},{0,0}},1},{{{0},{2},{0,0}},1},{{{0},{0},{1,0}},1}},{{0,0,1,1},{0,0,1,0}},{{{1,1},7},{{2,2},1}}},{{"SU2","SU2","SU2","SU2","SU4"},{"SU2","SU2","SO5"},{{{2}},{{2}},{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,1}},{{{{2},{0},{0,0}},1},{{{0},{2},{0,0}},1},{{{0},{0},{1,0}},1}},{{0,1,1,1},{0,0,1,0}},{{{1,1},4},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SU2","SU2","SU4"},{"SU2","SU2","SO5"},{{{2}},{{2}},{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,1}},{{{{2},{0},{0,0}},1},{{{0},{2},{0,0}},1},{{{0},{0},{1,0}},1}},{{1,1,1,1},{0,0,1,0}},{{{1,1},1},{{2,2},1},{{3,1},2}}},{{"SU2","SU2","SU2","SU2","SU4"},{"SU2","SU2","SO5"},{{{2}},{{2}},{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,0,0,0,1,0},{0,0,0,0,1,0,1}},{{{{2},{0},{0,0}},1},{{{0},{2},{0,0}},1},{{{0},{0},{1,0}},1}},{{1,0,1,1},{0,1,1,0}},{{{1,1},1},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SU2","SU2","SO7"},{"SU2","SU2","G2"},{{{2}},{{2}},{{2}},{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2,-3},{-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,0,0,0,1,1},{0,0,0,0,1,0,-1}},{{{{2},{0},{0,0}},1},{{{0},{2},{0,0}},1},{{{0},{0},{0,1}},1}},{{0,0,0,1},{0,0,-2,-1}},{{{1,1},6},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SU2","SU2","SO7"},{"SU2","SU2","G2"},{{{2}},{{2}},{{2}},{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2,-3},{-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,0,0,0,1,1},{0,0,0,0,1,0,-1}},{{{{2},{0},{0,0}},1},{{{0},{2},{0,0}},1},{{{0},{0},{0,1}},1}},{{0,1,0,1},{0,0,-2,-1}},{{{1,1},3},{{2,2},1},{{3,1},2}}},{{"SU2","SU2","SU2","SU2","SO7"},{"SU2","SU2","G2"},{{{2}},{{2}},{{2}},{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2,-3},{-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,0,0,0,1,1},{0,0,0,0,1,0,-1}},{{{{2},{0},{0,0}},1},{{{0},{2},{0,0}},1},{{{0},{0},{0,1}},1}},{{0,1,-2,-1},{0,0,0,1}},{{{1,1},3},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SU2","SU2","SO7"},{"SU2","SU2","G2"},{{{2}},{{2}},{{2}},{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2,-3},{-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,0,0,0,1,1},{0,0,0,0,1,0,-1}},{{{{2},{0},{0,0}},1},{{{0},{2},{0,0}},1},{{{0},{0},{0,1}},1}},{{1,1,0,1},{0,0,-2,-1}},{{{2,2},1},{{3,1},3}}},{{"SU2","SU2","SU2","SU2","SO7"},{"SU2","SU2","G2"},{{{2}},{{2}},{{2}},{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2,-3},{-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,0,0,0,1,1},{0,0,0,0,1,0,-1}},{{{{2},{0},{0,0}},1},{{{0},{2},{0,0}},1},{{{0},{0},{0,1}},1}},{{1,1,-2,-1},{0,0,0,1}},{{{1,3},1},{{2,2},1},{{3,1},2}}},{{"SU2","SU2","SU2","SU2","SO7"},{"SU2","SU2","G2"},{{{2}},{{2}},{{2}},{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2,-3},{-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,0,0,0,1,1},{0,0,0,0,1,0,-1}},{{{{2},{0},{0,0}},1},{{{0},{2},{0,0}},1},{{{0},{0},{0,1}},1}},{{1,0,0,1},{0,1,-2,-1}},{{{1,3},1},{{2,2},1},{{3,1},2}}},{{"SU2","SU2","SU2","SU2","SO7"},{"SU2","SU2","SU4"},{{{2}},{{2}},{{2}},{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,0,0,0,1,1},{0,0,0,0,1,0,0},{0,0,0,0,0,1,0}},{{{{2},{0},{0,0,0}},1},{{{0},{2},{0,0,0}},1},{{{0},{0},{0,1,0}},1}},{{0,0,0,0,1},{0,0,1,0,0}},{{{1,1},8},{{2,2},1}}},{{"SU2","SU2","SU2","SU2","SO7"},{"SU2","SU2","SU4"},{{{2}},{{2}},{{2}},{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,0,0,0,1,1},{0,0,0,0,1,0,0},{0,0,0,0,0,1,0}},{{{{2},{0},{0,0,0}},1},{{{0},{2},{0,0,0}},1},{{{0},{0},{0,1,0}},1}},{{0,1,0,0,1},{0,0,1,0,0}},{{{1,1},5},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SU2","SU2","SO7"},{"SU2","SU2","SU4"},{{{2}},{{2}},{{2}},{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,0,0,0,1,1},{0,0,0,0,1,0,0},{0,0,0,0,0,1,0}},{{{{2},{0},{0,0,0}},1},{{{0},{2},{0,0,0}},1},{{{0},{0},{0,1,0}},1}},{{1,1,0,0,1},{0,0,1,0,0}},{{{1,1},2},{{2,2},1},{{3,1},2}}},{{"SU2","SU2","SU2","SU2","SO7"},{"SU2","SU2","SU4"},{{{2}},{{2}},{{2}},{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,0,0,0,1,1},{0,0,0,0,1,0,0},{0,0,0,0,0,1,0}},{{{{2},{0},{0,0,0}},1},{{{0},{2},{0,0,0}},1},{{{0},{0},{0,1,0}},1}},{{1,0,0,0,1},{0,1,1,0,0}},{{{1,1},2},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SU2","SU2","SU2","SO5"},{"SU2","SU2","SU2","SU2","U1"},{{{2}},{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2}},{}},{{0,1,1,0,0,0,0},{0,0,0,1,1,0,0},{0,0,0,0,0,1,1},{0,0,0,0,0,1,0},{1,0,0,0,0,0,0}},{{{{0},{0},{0},{0},2},1},{{{0},{0},{0},{0},-2},1},{{{2},{0},{0},{0},0},1},{{{0},{2},{0},{0},0},1},{{{0},{0},{1},{1},0},1}},{{0,0,1,0,0},{0,0,0,1,0}},{{{1,1},{8,9}},{{2,2},1}}},{{"SU2","SU2","SU2","SU2","SU2","SO5"},{"SU2","SU2","SU2","SU2","U1"},{{{2}},{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2}},{}},{{0,1,1,0,0,0,0},{0,0,0,1,1,0,0},{0,0,0,0,0,1,1},{0,0,0,0,0,1,0},{1,0,0,0,0,0,0}},{{{{0},{0},{0},{0},2},1},{{{0},{0},{0},{0},-2},1},{{{2},{0},{0},{0},0},1},{{{0},{2},{0},{0},0},1},{{{0},{0},{1},{1},0},1}},{{0,1,1,0,0},{0,0,0,1,0}},{{{1,1},{5,6}},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SU2","SU2","SU2","SO5"},{"SU2","SU2","SU2","SU2","U1"},{{{2}},{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2}},{}},{{0,1,1,0,0,0,0},{0,0,0,1,1,0,0},{0,0,0,0,0,1,1},{0,0,0,0,0,1,0},{1,0,0,0,0,0,0}},{{{{0},{0},{0},{0},2},1},{{{0},{0},{0},{0},-2},1},{{{2},{0},{0},{0},0},1},{{{0},{2},{0},{0},0},1},{{{0},{0},{1},{1},0},1}},{{1,1,1,0,0},{0,0,0,1,0}},{{{1,1},{2,3}},{{2,2},1},{{3,1},2}}},{{"SU2","SU2","SU2","SU2","SU2","SO5"},{"SU2","SU2","SU2","SU2","U1"},{{{2}},{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2}},{}},{{0,1,1,0,0,0,0},{0,0,0,1,1,0,0},{0,0,0,0,0,1,1},{0,0,0,0,0,1,0},{1,0,0,0,0,0,0}},{{{{0},{0},{0},{0},2},1},{{{0},{0},{0},{0},-2},1},{{{2},{0},{0},{0},0},1},{{{0},{2},{0},{0},0},1},{{{0},{0},{1},{1},0},1}},{{1,0,1,0,0},{0,1,0,1,0}},{{{1,1},{2,3}},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SU2","SU2","SU2","SO5"},{"SU2","SU2","SU2","SU2"},{{{2}},{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2}}},{{1,1,1,0,0,0,0},{0,0,0,1,1,0,0},{0,0,0,0,0,1,1},{0,0,0,0,0,1,0}},{{{{2},{0},{0},{0}},2},{{{0},{2},{0},{0}},1},{{{0},{0},{1},{1}},1}},{{0,0,1,0},{0,0,0,1}},{{{1,1},9},{{2,2},1}}},{{"SU2","SU2","SU2","SU2","SU2","SO5"},{"SU2","SU2","SU2","SU2"},{{{2}},{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2}}},{{1,1,1,0,0,0,0},{0,0,0,1,1,0,0},{0,0,0,0,0,1,1},{0,0,0,0,0,1,0}},{{{{2},{0},{0},{0}},2},{{{0},{2},{0},{0}},1},{{{0},{0},{1},{1}},1}},{{0,1,1,0},{0,0,0,1}},{{{1,1},6},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SU2","SU2","SU2","SO5"},{"SU2","SU2","SU2","SU2"},{{{2}},{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2}}},{{1,1,1,0,0,0,0},{0,0,0,1,1,0,0},{0,0,0,0,0,1,1},{0,0,0,0,0,1,0}},{{{{2},{0},{0},{0}},2},{{{0},{2},{0},{0}},1},{{{0},{0},{1},{1}},1}},{{1,0,1,0},{0,0,0,1}},{{{1,1},3},{{2,2},1},{{3,1},2}}},{{"SU2","SU2","SU2","SU2","SU2","SO5"},{"SU2","SU2","SU2","SU2"},{{{2}},{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2}}},{{1,1,1,0,0,0,0},{0,0,0,1,1,0,0},{0,0,0,0,0,1,1},{0,0,0,0,0,1,0}},{{{{2},{0},{0},{0}},2},{{{0},{2},{0},{0}},1},{{{0},{0},{1},{1}},1}},{{1,1,1,0},{0,0,0,1}},{{{2,2},1},{{3,1},3}}},{{"SU2","SU2","SU2","SU2","SU2","SO5"},{"SU2","SU2","SU2","SU2"},{{{2}},{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2}}},{{1,1,1,0,0,0,0},{0,0,0,1,1,0,0},{0,0,0,0,0,1,1},{0,0,0,0,0,1,0}},{{{{2},{0},{0},{0}},2},{{{0},{2},{0},{0}},1},{{{0},{0},{1},{1}},1}},{{1,0,1,0},{0,1,0,1}},{{{1,3},1},{{2,2},1},{{3,1},2}}},{{"SU2","SU2","SU2","SU2","SU2","SO5"},{"SU2","SU2","SU2","SU2"},{{{2}},{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,0,0,1,1,1},{0,0,0,0,0,1,0}},{{{{2},{0},{0},{0}},1},{{{0},{2},{0},{0}},1},{{{0},{0},{2},{0}},1},{{{0},{0},{1},{1}},1}},{{0,0,1,0},{0,0,0,1}},{{{1,1},6},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SU2","SU2","SU2","SO5"},{"SU2","SU2","SU2","SU2"},{{{2}},{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,0,0,1,1,1},{0,0,0,0,0,1,0}},{{{{2},{0},{0},{0}},1},{{{0},{2},{0},{0}},1},{{{0},{0},{2},{0}},1},{{{0},{0},{1},{1}},1}},{{0,1,1,0},{0,0,0,1}},{{{1,1},3},{{2,2},1},{{3,1},2}}},{{"SU2","SU2","SU2","SU2","SU2","SO5"},{"SU2","SU2","SU2","SU2"},{{{2}},{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,0,0,1,1,1},{0,0,0,0,0,1,0}},{{{{2},{0},{0},{0}},1},{{{0},{2},{0},{0}},1},{{{0},{0},{2},{0}},1},{{{0},{0},{1},{1}},1}},{{0,1,0,1},{0,0,1,0}},{{{1,1},3},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SU2","SU2","SU2","SO5"},{"SU2","SU2","SU2","SU2"},{{{2}},{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,0,0,1,1,1},{0,0,0,0,0,1,0}},{{{{2},{0},{0},{0}},1},{{{0},{2},{0},{0}},1},{{{0},{0},{2},{0}},1},{{{0},{0},{1},{1}},1}},{{1,1,1,0},{0,0,0,1}},{{{2,2},1},{{3,1},3}}},{{"SU2","SU2","SU2","SU2","SU2","SO5"},{"SU2","SU2","SU2","SU2"},{{{2}},{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,0,0,1,1,1},{0,0,0,0,0,1,0}},{{{{2},{0},{0},{0}},1},{{{0},{2},{0},{0}},1},{{{0},{0},{2},{0}},1},{{{0},{0},{1},{1}},1}},{{1,1,0,1},{0,0,1,0}},{{{1,3},1},{{2,2},1},{{3,1},2}}},{{"SU2","SU2","SU2","SU2","SU2","SO5"},{"SU2","SU2","SU2","SU2"},{{{2}},{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2}}},{{1,1,0,0,0,0,0},{0,0,1,1,0,0,0},{0,0,0,0,1,1,1},{0,0,0,0,0,1,0}},{{{{2},{0},{0},{0}},1},{{{0},{2},{0},{0}},1},{{{0},{0},{2},{0}},1},{{{0},{0},{1},{1}},1}},{{1,0,1,0},{0,1,0,1}},{{{1,3},1},{{2,2},1},{{3,1},2}}},{{"SU2","SU2","SU2","SU2","SO8"},{"SU2","SU2","SO7"},{{{2}},{{2}},{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{1,1,0,0,0,0,0,0},{0,0,1,1,0,0,0,0},{0,0,0,0,0,0,1,0},{0,0,0,0,0,1,0,0},{0,0,0,0,1,0,0,1}},{{{{2},{0},{0,0,0}},1},{{{0},{2},{0,0,0}},1},{{{0},{0},{1,0,0}},1}},{{0,0,1,2,2},{0,0,1,0,0}},{{{1,1},6},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SU2","SU2","SO8"},{"SU2","SU2","SO7"},{{{2}},{{2}},{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{1,1,0,0,0,0,0,0},{0,0,1,1,0,0,0,0},{0,0,0,0,0,0,1,0},{0,0,0,0,0,1,0,0},{0,0,0,0,1,0,0,1}},{{{{2},{0},{0,0,0}},1},{{{0},{2},{0,0,0}},1},{{{0},{0},{1,0,0}},1}},{{0,0,0,1,1},{0,0,0,1,0}},{{{1,1},9},{{2,2},1}}},{{"SU2","SU2","SU2","SU2","SO8"},{"SU2","SU2","SO7"},{{{2}},{{2}},{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{1,1,0,0,0,0,0,0},{0,0,1,1,0,0,0,0},{0,0,0,0,0,0,1,0},{0,0,0,0,0,1,0,0},{0,0,0,0,1,0,0,1}},{{{{2},{0},{0,0,0}},1},{{{0},{2},{0,0,0}},1},{{{0},{0},{1,0,0}},1}},{{0,1,1,2,2},{0,0,1,0,0}},{{{1,1},3},{{2,2},1},{{3,1},2}}},{{"SU2","SU2","SU2","SU2","SO8"},{"SU2","SU2","SO7"},{{{2}},{{2}},{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{1,1,0,0,0,0,0,0},{0,0,1,1,0,0,0,0},{0,0,0,0,0,0,1,0},{0,0,0,0,0,1,0,0},{0,0,0,0,1,0,0,1}},{{{{2},{0},{0,0,0}},1},{{{0},{2},{0,0,0}},1},{{{0},{0},{1,0,0}},1}},{{0,1,1,0,0},{0,0,1,2,2}},{{{1,1},3},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SU2","SU2","SO8"},{"SU2","SU2","SO7"},{{{2}},{{2}},{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{1,1,0,0,0,0,0,0},{0,0,1,1,0,0,0,0},{0,0,0,0,0,0,1,0},{0,0,0,0,0,1,0,0},{0,0,0,0,1,0,0,1}},{{{{2},{0},{0,0,0}},1},{{{0},{2},{0,0,0}},1},{{{0},{0},{1,0,0}},1}},{{0,1,0,1,1},{0,0,0,1,0}},{{{1,1},6},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SU2","SU2","SO8"},{"SU2","SU2","SO7"},{{{2}},{{2}},{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{1,1,0,0,0,0,0,0},{0,0,1,1,0,0,0,0},{0,0,0,0,0,0,1,0},{0,0,0,0,0,1,0,0},{0,0,0,0,1,0,0,1}},{{{{2},{0},{0,0,0}},1},{{{0},{2},{0,0,0}},1},{{{0},{0},{1,0,0}},1}},{{1,1,1,2,2},{0,0,1,0,0}},{{{2,2},1},{{3,1},3}}},{{"SU2","SU2","SU2","SU2","SO8"},{"SU2","SU2","SO7"},{{{2}},{{2}},{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{1,1,0,0,0,0,0,0},{0,0,1,1,0,0,0,0},{0,0,0,0,0,0,1,0},{0,0,0,0,0,1,0,0},{0,0,0,0,1,0,0,1}},{{{{2},{0},{0,0,0}},1},{{{0},{2},{0,0,0}},1},{{{0},{0},{1,0,0}},1}},{{1,1,1,0,0},{0,0,1,2,2}},{{{1,3},1},{{2,2},1},{{3,1},2}}},{{"SU2","SU2","SU2","SU2","SO8"},{"SU2","SU2","SO7"},{{{2}},{{2}},{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{1,1,0,0,0,0,0,0},{0,0,1,1,0,0,0,0},{0,0,0,0,0,0,1,0},{0,0,0,0,0,1,0,0},{0,0,0,0,1,0,0,1}},{{{{2},{0},{0,0,0}},1},{{{0},{2},{0,0,0}},1},{{{0},{0},{1,0,0}},1}},{{1,1,0,1,1},{0,0,0,1,0}},{{{1,1},3},{{2,2},1},{{3,1},2}}},{{"SU2","SU2","SU2","SU2","SO8"},{"SU2","SU2","SO7"},{{{2}},{{2}},{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{1,1,0,0,0,0,0,0},{0,0,1,1,0,0,0,0},{0,0,0,0,0,0,1,0},{0,0,0,0,0,1,0,0},{0,0,0,0,1,0,0,1}},{{{{2},{0},{0,0,0}},1},{{{0},{2},{0,0,0}},1},{{{0},{0},{1,0,0}},1}},{{1,0,1,2,2},{0,1,1,0,0}},{{{1,3},1},{{2,2},1},{{3,1},2}}},{{"SU2","SU2","SU2","SU2","SO8"},{"SU2","SU2","SO7"},{{{2}},{{2}},{{2}},{{2}},{{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}}},{{{2}},{{2}},{{2,-1,0},{-1,2,-2},{0,-1,2}}},{{1,1,0,0,0,0,0,0},{0,0,1,1,0,0,0,0},{0,0,0,0,0,0,1,0},{0,0,0,0,0,1,0,0},{0,0,0,0,1,0,0,1}},{{{{2},{0},{0,0,0}},1},{{{0},{2},{0,0,0}},1},{{{0},{0},{1,0,0}},1}},{{1,0,0,1,1},{0,1,0,1,0}},{{{1,1},3},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SU4","SU4"},{"SU2","SO5","SO5"},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0,0,0},{0,0,0,1,0,0,0,0},{0,0,1,0,1,0,0,0},{0,0,0,0,0,0,1,0},{0,0,0,0,0,1,0,1}},{{{{2},{0,0},{0,0}},1},{{{0},{1,0},{0,0}},1},{{{0},{0,0},{1,0}},1}},{{0,0,0,1,1},{0,0,0,1,0}},{{{1,1},9},{{2,2},1}}},{{"SU2","SU2","SU4","SU4"},{"SU2","SO5","SO5"},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0,0,0},{0,0,0,1,0,0,0,0},{0,0,1,0,1,0,0,0},{0,0,0,0,0,0,1,0},{0,0,0,0,0,1,0,1}},{{{{2},{0,0},{0,0}},1},{{{0},{1,0},{0,0}},1},{{{0},{0,0},{1,0}},1}},{{0,4,3,1,1},{0,0,0,1,0}},{{{1,1},4},{{2,2},1},{{5,1},1}}},{{"SU2","SU2","SU4","SU4"},{"SU2","SO5","SO5"},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0,0,0},{0,0,0,1,0,0,0,0},{0,0,1,0,1,0,0,0},{0,0,0,0,0,0,1,0},{0,0,0,0,0,1,0,1}},{{{{2},{0,0},{0,0}},1},{{{0},{1,0},{0,0}},1},{{{0},{0,0},{1,0}},1}},{{0,0,1,1,1},{0,0,0,1,0}},{{{1,1},6},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SU4","SU4"},{"SU2","SO5","SO5"},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0,0,0},{0,0,0,1,0,0,0,0},{0,0,1,0,1,0,0,0},{0,0,0,0,0,0,1,0},{0,0,0,0,0,1,0,1}},{{{{2},{0,0},{0,0}},1},{{{0},{1,0},{0,0}},1},{{{0},{0,0},{1,0}},1}},{{0,1,1,1,1},{0,1,0,1,0}},{{{1,1},5},{{2,2},2}}},{{"SU2","SU2","SU4","SU4"},{"SU2","SO5","SO5"},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0,0,0},{0,0,0,1,0,0,0,0},{0,0,1,0,1,0,0,0},{0,0,0,0,0,0,1,0},{0,0,0,0,0,1,0,1}},{{{{2},{0,0},{0,0}},1},{{{0},{1,0},{0,0}},1},{{{0},{0,0},{1,0}},1}},{{1,0,0,1,1},{0,0,0,1,0}},{{{1,1},6},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SU4","SU4"},{"SU2","SO5","SO5"},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0,0,0},{0,0,0,1,0,0,0,0},{0,0,1,0,1,0,0,0},{0,0,0,0,0,0,1,0},{0,0,0,0,0,1,0,1}},{{{{2},{0,0},{0,0}},1},{{{0},{1,0},{0,0}},1},{{{0},{0,0},{1,0}},1}},{{1,4,3,1,1},{0,0,0,1,0}},{{{1,1},1},{{2,2},1},{{3,1},1},{{5,1},1}}},{{"SU2","SU2","SU4","SU4"},{"SU2","SO5","SO5"},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0,0,0},{0,0,0,1,0,0,0,0},{0,0,1,0,1,0,0,0},{0,0,0,0,0,0,1,0},{0,0,0,0,0,1,0,1}},{{{{2},{0,0},{0,0}},1},{{{0},{1,0},{0,0}},1},{{{0},{0,0},{1,0}},1}},{{1,0,1,1,1},{0,0,0,1,0}},{{{1,1},3},{{2,2},1},{{3,1},2}}},{{"SU2","SU2","SU4","SU4"},{"SU2","SO5","SO5"},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0,0,0},{0,0,0,1,0,0,0,0},{0,0,1,0,1,0,0,0},{0,0,0,0,0,0,1,0},{0,0,0,0,0,1,0,1}},{{{{2},{0,0},{0,0}},1},{{{0},{1,0},{0,0}},1},{{{0},{0,0},{1,0}},1}},{{1,0,0,1,1},{0,4,3,1,0}},{{{1,1},1},{{1,5},1},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SU4","SU4"},{"SU2","SO5","SO5"},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0,0,0},{0,0,0,1,0,0,0,0},{0,0,1,0,1,0,0,0},{0,0,0,0,0,0,1,0},{0,0,0,0,0,1,0,1}},{{{{2},{0,0},{0,0}},1},{{{0},{1,0},{0,0}},1},{{{0},{0,0},{1,0}},1}},{{1,0,0,1,1},{0,0,1,1,0}},{{{1,1},3},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SU4","SU4"},{"SU2","SO5","SO5"},{{{2}},{{2}},{{2,-1,0},{-1,2,-1},{0,-1,2}},{{2,-1,0},{-1,2,-1},{0,-1,2}}},{{{2}},{{2,-2},{-1,2}},{{2,-2},{-1,2}}},{{1,1,0,0,0,0,0,0},{0,0,0,1,0,0,0,0},{0,0,1,0,1,0,0,0},{0,0,0,0,0,0,1,0},{0,0,0,0,0,1,0,1}},{{{{2},{0,0},{0,0}},1},{{{0},{1,0},{0,0}},1},{{{0},{0,0},{1,0}},1}},{{1,1,1,1,1},{0,1,0,1,0}},{{{1,1},2},{{2,2},2},{{3,1},1}}},{{"SU2","SU2","SU2","SU2","SU2","SU2","SO5"},{"SU2","SU2","SU2","SU2","SU2"},{{{2}},{{2}},{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2}},{{2}}},{{1,1,0,0,0,0,0,0},{0,0,1,1,0,0,0,0},{0,0,0,0,1,1,0,0},{0,0,0,0,0,0,1,1},{0,0,0,0,0,0,1,0}},{{{{2},{0},{0},{0},{0}},1},{{{0},{2},{0},{0},{0}},1},{{{0},{0},{2},{0},{0}},1},{{{0},{0},{0},{1},{1}},1}},{{0,0,0,1,0},{0,0,0,0,1}},{{{1,1},9},{{2,2},1}}},{{"SU2","SU2","SU2","SU2","SU2","SU2","SO5"},{"SU2","SU2","SU2","SU2","SU2"},{{{2}},{{2}},{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2}},{{2}}},{{1,1,0,0,0,0,0,0},{0,0,1,1,0,0,0,0},{0,0,0,0,1,1,0,0},{0,0,0,0,0,0,1,1},{0,0,0,0,0,0,1,0}},{{{{2},{0},{0},{0},{0}},1},{{{0},{2},{0},{0},{0}},1},{{{0},{0},{2},{0},{0}},1},{{{0},{0},{0},{1},{1}},1}},{{0,0,1,1,0},{0,0,0,0,1}},{{{1,1},6},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SU2","SU2","SU2","SU2","SO5"},{"SU2","SU2","SU2","SU2","SU2"},{{{2}},{{2}},{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2}},{{2}}},{{1,1,0,0,0,0,0,0},{0,0,1,1,0,0,0,0},{0,0,0,0,1,1,0,0},{0,0,0,0,0,0,1,1},{0,0,0,0,0,0,1,0}},{{{{2},{0},{0},{0},{0}},1},{{{0},{2},{0},{0},{0}},1},{{{0},{0},{2},{0},{0}},1},{{{0},{0},{0},{1},{1}},1}},{{0,1,1,1,0},{0,0,0,0,1}},{{{1,1},3},{{2,2},1},{{3,1},2}}},{{"SU2","SU2","SU2","SU2","SU2","SU2","SO5"},{"SU2","SU2","SU2","SU2","SU2"},{{{2}},{{2}},{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2}},{{2}}},{{1,1,0,0,0,0,0,0},{0,0,1,1,0,0,0,0},{0,0,0,0,1,1,0,0},{0,0,0,0,0,0,1,1},{0,0,0,0,0,0,1,0}},{{{{2},{0},{0},{0},{0}},1},{{{0},{2},{0},{0},{0}},1},{{{0},{0},{2},{0},{0}},1},{{{0},{0},{0},{1},{1}},1}},{{0,1,0,1,0},{0,0,1,0,1}},{{{1,1},3},{{1,3},1},{{2,2},1},{{3,1},1}}},{{"SU2","SU2","SU2","SU2","SU2","SU2","SO5"},{"SU2","SU2","SU2","SU2","SU2"},{{{2}},{{2}},{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2}},{{2}}},{{1,1,0,0,0,0,0,0},{0,0,1,1,0,0,0,0},{0,0,0,0,1,1,0,0},{0,0,0,0,0,0,1,1},{0,0,0,0,0,0,1,0}},{{{{2},{0},{0},{0},{0}},1},{{{0},{2},{0},{0},{0}},1},{{{0},{0},{2},{0},{0}},1},{{{0},{0},{0},{1},{1}},1}},{{1,1,1,1,0},{0,0,0,0,1}},{{{2,2},1},{{3,1},3}}},{{"SU2","SU2","SU2","SU2","SU2","SU2","SO5"},{"SU2","SU2","SU2","SU2","SU2"},{{{2}},{{2}},{{2}},{{2}},{{2}},{{2}},{{2,-2},{-1,2}}},{{{2}},{{2}},{{2}},{{2}},{{2}}},{{1,1,0,0,0,0,0,0},{0,0,1,1,0,0,0,0},{0,0,0,0,1,1,0,0},{0,0,0,0,0,0,1,1},{0,0,0,0,0,0,1,0}},{{{{2},{0},{0},{0},{0}},1},{{{0},{2},{0},{0},{0}},1},{{{0},{0},{2},{0},{0}},1},{{{0},{0},{0},{1},{1}},1}},{{1,1,0,1,0},{0,0,1,0,1}},{{{1,3},1},{{2,2},1},{{3,1},2}}}};

